Gravitational Radiation from Color-Kinematics Duality

We perturbatively calculate classical radiation in Yang-Mills theory and dilaton gravity, to next-to-leading order in couplings. The radiation is sourced by the scattering of two relativistic massive scalar sources with the dynamical effect taken into account, corresponding to the post-Minkowskian regime in gravity. We show how to arrange the Yang-Mills radiation such that the duality between colors and kinematics is manifest, including the three-term Jacobi identity. The search for duality-satisfying expressions exploits an auxiliary bi-adjoint scalar theory as a guide for locality. The double copy is obtained by replacing the color factors in Yang-Mills with kinematic counterparts, following Bern-Carrasco-Johansson construction in S- matrix. On the gravity side, the radiation is directly computed at the third post-Minkowskian order with massive sources. We find perfect agreement between observables in dilaton gravity and the Yang-Mills double copy. This non-trivially generalizes the leading-order rules by Goldberger and Ridgway. For the first time, the kinematic Jacobi identity appears beyond field-theory S-matrix, suggesting that the color-kinematics duality holds more generally. Our results offer a path for simplifying analytical calculations in post-Minkowskian regime.

==> anc/bs_radiation_NLO.m <==
-(nc[18]*(-((kk[l[2], l[1] + l[2] + l[3]]*nct[3])/(kk[l[1], l[1]]*
       kk[l[1], p[3]]*kk[l[2], l[2]]*kk[l[2], p[3]]^2)) + 
    (kk[l[1], l[2]]*nct[3])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]^2*
      kk[l[1] + l[2], p[3]]) - nct[4]/(kk[l[2], l[2]]*kk[l[2], p[3]]*
      kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
    nct[6]/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]*
      kk[l[1] + l[2], p[3]]) + (kk[l[2], l[2] + l[3]]*nct[8])/
     (kk[l[2], l[2]]*kk[l[2], p[3]]^2*kk[l[2] + l[3], l[2] + l[3]]*
      kk[l[2] + l[3], p[1]]) + nct[16]/(kk[l[1], l[1]]*kk[l[1], p[3]]*
      kk[l[2], l[2]]*kk[l[2], p[3]]) + (2*kk[l[2], l[2] + l[3]]*nct[18])/
     (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]^2*
      kk[l[2] + l[3], l[2] + l[3]]) + (2*nct[19])/
     (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]*
      kk[l[2] + l[3], l[2] + l[3]]))) - 
 nc[19]*(nct[2]/(kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]*
     kk[l[1] + l[3], p[2]]) - nct[3]/(kk[l[1], l[1]]*kk[l[2], l[2]]*
     kk[l[2], p[3]]*kk[l[1] + l[2], p[3]]) + 
   (2*nct[4])/(kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
     kk[l[2] + l[3], p[1]]) - nct[7]/(kk[l[3], l[3]]*kk[l[3], p[2]]*
     kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
   nct[8]/(kk[l[2], l[2]]*kk[l[2], p[3]]*kk[l[2] + l[3], l[2] + l[3]]*
     kk[l[2] + l[3], p[1]]) + (2*nct[14])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
     kk[l[3], p[2]]*kk[l[2] + l[3], l[2] + l[3]]) + 
   (2*nct[18])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]*
     kk[l[2] + l[3], l[2] + l[3]]) - (4*nct[19])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[2] + l[3], l[2] + l[3]])) - 
 nc[14]*((kk[l[3], l[1] + l[2] + l[3]]*nct[2])/(kk[l[1], l[1]]*kk[l[1], p[2]]*
     kk[l[3], l[3]]*kk[l[3], p[2]]^2) - (kk[l[1], l[3]]*nct[2])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]^2*kk[l[1] + l[3], p[2]]) - 
   nct[4]/(kk[l[3], l[3]]*kk[l[3], p[2]]*kk[l[2] + l[3], l[2] + l[3]]*
     kk[l[2] + l[3], p[1]]) + nct[5]/(kk[l[1], l[1]]*kk[l[3], l[3]]*
     kk[l[3], p[2]]*kk[l[1] + l[3], p[2]]) - (kk[l[3], l[2] + l[3]]*nct[7])/
    (kk[l[3], l[3]]*kk[l[3], p[2]]^2*kk[l[2] + l[3], l[2] + l[3]]*
     kk[l[2] + l[3], p[1]]) + (2*kk[l[3], l[2] + l[3]]*nct[14])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]^2*
     kk[l[2] + l[3], l[2] + l[3]]) + nct[15]/(kk[l[1], l[1]]*kk[l[1], p[2]]*
     kk[l[3], l[3]]*kk[l[3], p[2]]) + 
   (2*nct[19])/(kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]*
     kk[l[2] + l[3], l[2] + l[3]])) - 
 nc[8]*((kk[l[2] + l[3], l[1] + l[2] + l[3]]*nct[4])/
    (kk[l[2], l[2]]*kk[l[2], p[3]]*kk[l[2] + l[3], l[2] + l[3]]*
     kk[l[2] + l[3], p[1]]^2) - (kk[l[2], l[2] + l[3]]*
     kk[l[2] + l[3], l[1] + l[2] + l[3]]*nct[8])/
    (kk[l[2], l[2]]*kk[l[2], p[3]]^2*kk[l[2] + l[3], l[2] + l[3]]*
     kk[l[2] + l[3], p[1]]^2) + (kk[l[2], l[2] + l[3]]*nct[18])/
    (kk[l[2], l[2]]*kk[l[2], p[3]]^2*kk[l[2] + l[3], l[2] + l[3]]*
     kk[l[2] + l[3], p[1]]) + nct[19]/(kk[l[2], l[2]]*kk[l[2], p[3]]*
     kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]])) - 
 nc[4]*(-((kk[l[3], l[1] + l[2] + l[3]]*nct[1])/(kk[l[2], l[2]]*
      kk[l[2], p[1]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2)) + 
   (kk[l[2], l[1] + l[2] + l[3]]*nct[1])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]^2) + 
   (2*kk[l[2] + l[3], l[1] + l[2] + l[3]]*nct[4])/
    (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
     kk[l[2] + l[3], p[1]]^2) - (kk[l[2] + l[3], l[1] + l[2] + l[3]]*nct[7])/
    (kk[l[3], l[3]]*kk[l[3], p[2]]*kk[l[2] + l[3], l[2] + l[3]]*
     kk[l[2] + l[3], p[1]]^2) + (kk[l[2] + l[3], l[1] + l[2] + l[3]]*nct[8])/
    (kk[l[2], l[2]]*kk[l[2], p[3]]*kk[l[2] + l[3], l[2] + l[3]]*
     kk[l[2] + l[3], p[1]]^2) + nct[13]/(kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]) - 
   nct[14]/(kk[l[3], l[3]]*kk[l[3], p[2]]*kk[l[2] + l[3], l[2] + l[3]]*
     kk[l[2] + l[3], p[1]]) + nct[17]/(kk[l[2], l[2]]*kk[l[2], p[1]]*
     kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]) - 
   nct[18]/(kk[l[2], l[2]]*kk[l[2], p[3]]*kk[l[2] + l[3], l[2] + l[3]]*
     kk[l[2] + l[3], p[1]]) + (2*nct[19])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]])) - 
 nc[7]*(-((kk[l[2] + l[3], l[1] + l[2] + l[3]]*nct[4])/
     (kk[l[3], l[3]]*kk[l[3], p[2]]*kk[l[2] + l[3], l[2] + l[3]]*
      kk[l[2] + l[3], p[1]]^2)) - 
   (kk[l[3], l[2] + l[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*nct[7])/
    (kk[l[3], l[3]]*kk[l[3], p[2]]^2*kk[l[2] + l[3], l[2] + l[3]]*
     kk[l[2] + l[3], p[1]]^2) - (kk[l[3], l[2] + l[3]]*nct[14])/
    (kk[l[3], l[3]]*kk[l[3], p[2]]^2*kk[l[2] + l[3], l[2] + l[3]]*
     kk[l[2] + l[3], p[1]]) - nct[19]/(kk[l[3], l[3]]*kk[l[3], p[2]]*
     kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]])) - 
 nc[3]*(-((kk[l[1], l[1] + l[2] + l[3]]*kk[l[2], l[1] + l[2] + l[3]]*nct[3])/
     (kk[l[1], l[1]]*kk[l[1], p[3]]^2*kk[l[2], l[2]]*kk[l[2], p[3]]^2)) + 
   (kk[l[1], l[2]]*kk[l[2], l[1] + l[2] + l[3]]*nct[3])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]^2*kk[l[2], l[2]]*
     kk[l[1] + l[2], p[3]]^2) + (kk[l[1], l[2]]*kk[l[1], l[1] + l[2] + l[3]]*
     nct[3])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]^2*
     kk[l[1] + l[2], p[3]]^2) - (kk[l[2], l[1] + l[2] + l[3]]*nct[6])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]^2) + 
   (kk[l[1], l[1] + l[2] + l[3]]*nct[6])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
     kk[l[2], p[3]]*kk[l[1] + l[2], p[3]]^2) + 
   (kk[l[1], l[1] + l[2] + l[3]]*nct[16])/(kk[l[1], l[1]]*kk[l[1], p[3]]^2*
     kk[l[2], l[2]]*kk[l[2], p[3]]) - (kk[l[1], l[2]]*nct[16])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]^2*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]) - 
   (kk[l[2], l[1] + l[2] + l[3]]*nct[18])/(kk[l[1], l[1]]*kk[l[1], p[3]]*
     kk[l[2], l[2]]*kk[l[2], p[3]]^2) + (kk[l[1], l[2]]*nct[18])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]^2*kk[l[1] + l[2], p[3]]) - 
   nct[19]/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]*
     kk[l[1] + l[2], p[3]]) + nct[20]/(kk[l[1], l[1]]*kk[l[1], p[3]]*
     kk[l[2], l[2]]*kk[l[1] + l[2], p[3]])) - 
 nc[16]*((kk[l[1], l[1] + l[2] + l[3]]*nct[3])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]^2*kk[l[2], l[2]]*kk[l[2], p[3]]) - 
   (kk[l[1], l[2]]*nct[3])/(kk[l[1], l[1]]*kk[l[1], p[3]]^2*kk[l[2], l[2]]*
     kk[l[1] + l[2], p[3]]) - nct[5]/(kk[l[1], l[1]]*kk[l[1], p[3]]*
     kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
   nct[6]/(kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*
     kk[l[1] + l[2], p[3]]) - (kk[l[1], l[1] + l[3]]*nct[10])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]^2*kk[l[1] + l[3], l[1] + l[3]]*
     kk[l[1] + l[3], p[2]]) + (2*kk[l[1], l[1] + l[3]]*nct[16])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]^2*kk[l[2], l[2]]*
     kk[l[1] + l[3], l[1] + l[3]]) + nct[18]/(kk[l[1], l[1]]*kk[l[1], p[3]]*
     kk[l[2], l[2]]*kk[l[2], p[3]]) + 
   (2*nct[20])/(kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*
     kk[l[1] + l[3], l[1] + l[3]])) - 
 nc[20]*(-(nct[1]/(kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]*
      kk[l[2] + l[3], p[1]])) + nct[3]/(kk[l[1], l[1]]*kk[l[1], p[3]]*
     kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]) + 
   (2*nct[5])/(kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
     kk[l[1] + l[3], p[2]]) + nct[9]/(kk[l[3], l[3]]*kk[l[3], p[1]]*
     kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
   nct[10]/(kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[1] + l[3], l[1] + l[3]]*
     kk[l[1] + l[3], p[2]]) + (2*nct[13])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[3], p[1]]*kk[l[1] + l[3], l[1] + l[3]]) + 
   (2*nct[16])/(kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*
     kk[l[1] + l[3], l[1] + l[3]]) - (4*nct[20])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], l[1] + l[3]])) - 
 nc[13]*(-((kk[l[3], l[1] + l[2] + l[3]]*nct[1])/
     (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]*kk[l[3], p[1]]^2)) + 
   (kk[l[2], l[3]]*nct[1])/(kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]^2*
     kk[l[2] + l[3], p[1]]) + nct[4]/(kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]) - 
   nct[5]/(kk[l[3], l[3]]*kk[l[3], p[1]]*kk[l[1] + l[3], l[1] + l[3]]*
     kk[l[1] + l[3], p[2]]) + (kk[l[3], l[1] + l[3]]*nct[9])/
    (kk[l[3], l[3]]*kk[l[3], p[1]]^2*kk[l[1] + l[3], l[1] + l[3]]*
     kk[l[1] + l[3], p[2]]) + (2*kk[l[3], l[1] + l[3]]*nct[13])/
    (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]^2*
     kk[l[1] + l[3], l[1] + l[3]]) + nct[17]/(kk[l[2], l[2]]*kk[l[2], p[1]]*
     kk[l[3], l[3]]*kk[l[3], p[1]]) + 
   (2*nct[20])/(kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]*
     kk[l[1] + l[3], l[1] + l[3]])) - 
 nc[10]*(-((kk[l[1] + l[3], l[1] + l[2] + l[3]]*nct[5])/
     (kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[1] + l[3], l[1] + l[3]]*
      kk[l[1] + l[3], p[2]]^2)) - 
   (kk[l[1], l[1] + l[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*nct[10])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]^2*kk[l[1] + l[3], l[1] + l[3]]*
     kk[l[1] + l[3], p[2]]^2) - (kk[l[1], l[1] + l[3]]*nct[16])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]^2*kk[l[1] + l[3], l[1] + l[3]]*
     kk[l[1] + l[3], p[2]]) - nct[20]/(kk[l[1], l[1]]*kk[l[1], p[3]]*
     kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]])) - 
 nc[5]*((kk[l[3], l[1] + l[2] + l[3]]*nct[2])/(kk[l[1], l[1]]*kk[l[1], p[2]]*
     kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]^2) - 
   (kk[l[1], l[1] + l[2] + l[3]]*nct[2])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
     kk[l[3], p[2]]*kk[l[1] + l[3], p[2]]^2) + 
   (2*kk[l[1] + l[3], l[1] + l[2] + l[3]]*nct[5])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
     kk[l[1] + l[3], p[2]]^2) + (kk[l[1] + l[3], l[1] + l[2] + l[3]]*nct[9])/
    (kk[l[3], l[3]]*kk[l[3], p[1]]*kk[l[1] + l[3], l[1] + l[3]]*
     kk[l[1] + l[3], p[2]]^2) - (kk[l[1] + l[3], l[1] + l[2] + l[3]]*nct[10])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[1] + l[3], l[1] + l[3]]*
     kk[l[1] + l[3], p[2]]^2) - nct[13]/(kk[l[3], l[3]]*kk[l[3], p[1]]*
     kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
   nct[14]/(kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]*
     kk[l[1] + l[3], p[2]]) + nct[15]/(kk[l[1], l[1]]*kk[l[1], p[2]]*
     kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]) - 
   nct[16]/(kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[1] + l[3], l[1] + l[3]]*
     kk[l[1] + l[3], p[2]]) + (2*nct[20])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]])) - 
 nc[9]*((kk[l[1] + l[3], l[1] + l[2] + l[3]]*nct[5])/
    (kk[l[3], l[3]]*kk[l[3], p[1]]*kk[l[1] + l[3], l[1] + l[3]]*
     kk[l[1] + l[3], p[2]]^2) - (kk[l[3], l[1] + l[3]]*
     kk[l[1] + l[3], l[1] + l[2] + l[3]]*nct[9])/
    (kk[l[3], l[3]]*kk[l[3], p[1]]^2*kk[l[1] + l[3], l[1] + l[3]]*
     kk[l[1] + l[3], p[2]]^2) + (kk[l[3], l[1] + l[3]]*nct[13])/
    (kk[l[3], l[3]]*kk[l[3], p[1]]^2*kk[l[1] + l[3], l[1] + l[3]]*
     kk[l[1] + l[3], p[2]]) + nct[20]/(kk[l[3], l[3]]*kk[l[3], p[1]]*
     kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]])) - 
 nc[11]*((kk[l[1] + l[2], l[1] + l[2] + l[3]]*nct[6])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]^2) - (kk[l[1], l[1] + l[2]]*
     kk[l[1] + l[2], l[1] + l[2] + l[3]]*nct[11])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]^2*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]^2) + (kk[l[1], l[1] + l[2]]*nct[15])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]^2*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]) + nct[21]/(kk[l[1], l[1]]*kk[l[1], p[2]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]])) - 
 nc[6]*(-((kk[l[2], l[1] + l[2] + l[3]]*nct[3])/(kk[l[1], l[1]]*
      kk[l[1], p[3]]*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]^2)) + 
   (kk[l[1], l[1] + l[2] + l[3]]*nct[3])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
     kk[l[2], p[3]]*kk[l[1] + l[2], p[3]]^2) + 
   (2*kk[l[1] + l[2], l[1] + l[2] + l[3]]*nct[6])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]^2) + (kk[l[1] + l[2], l[1] + l[2] + l[3]]*nct[11])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]^2) - (kk[l[1] + l[2], l[1] + l[2] + l[3]]*nct[12])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]^2) - nct[15]/(kk[l[1], l[1]]*kk[l[1], p[2]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
   nct[16]/(kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*
     kk[l[1] + l[2], p[3]]) - nct[17]/(kk[l[2], l[2]]*kk[l[2], p[1]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
   nct[18]/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]*
     kk[l[1] + l[2], p[3]]) + (2*nct[21])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]])) - 
 nc[12]*(-((kk[l[1] + l[2], l[1] + l[2] + l[3]]*nct[6])/
     (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[1] + l[2], l[1] + l[2]]*
      kk[l[1] + l[2], p[3]]^2)) - 
   (kk[l[2], l[1] + l[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*nct[12])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]^2*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]^2) - (kk[l[2], l[1] + l[2]]*nct[17])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]^2*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]) - nct[21]/(kk[l[2], l[2]]*kk[l[2], p[1]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]])) - 
 nc[15]*(-((kk[l[1], l[1] + l[2] + l[3]]*nct[2])/
     (kk[l[1], l[1]]*kk[l[1], p[2]]^2*kk[l[3], l[3]]*kk[l[3], p[2]])) + 
   (kk[l[1], l[3]]*nct[2])/(kk[l[1], l[1]]*kk[l[1], p[2]]^2*kk[l[3], l[3]]*
     kk[l[1] + l[3], p[2]]) + nct[5]/(kk[l[1], l[1]]*kk[l[1], p[2]]*
     kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]) - 
   nct[6]/(kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]) + (kk[l[1], l[1] + l[2]]*nct[11])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]^2*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]) + nct[14]/(kk[l[1], l[1]]*kk[l[1], p[2]]*
     kk[l[3], l[3]]*kk[l[3], p[2]]) + (2*kk[l[1], l[1] + l[2]]*nct[15])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]^2*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[3], l[3]]) + (2*nct[21])/(kk[l[1], l[1]]*kk[l[1], p[2]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[3], l[3]])) - 
 nc[21]*(nct[1]/(kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]*
     kk[l[2] + l[3], p[1]]) - nct[2]/(kk[l[1], l[1]]*kk[l[1], p[2]]*
     kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]) + 
   (2*nct[6])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]) + nct[11]/(kk[l[1], l[1]]*kk[l[1], p[2]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
   nct[12]/(kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]) + (2*nct[15])/(kk[l[1], l[1]]*kk[l[1], p[2]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[3], l[3]]) + 
   (2*nct[17])/(kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[3], l[3]]) - (4*nct[21])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[3], l[3]])) - 
 nc[17]*((kk[l[2], l[1] + l[2] + l[3]]*nct[1])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]^2*kk[l[3], l[3]]*kk[l[3], p[1]]) - 
   (kk[l[2], l[3]]*nct[1])/(kk[l[2], l[2]]*kk[l[2], p[1]]^2*kk[l[3], l[3]]*
     kk[l[2] + l[3], p[1]]) + nct[4]/(kk[l[2], l[2]]*kk[l[2], p[1]]*
     kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]) - 
   nct[6]/(kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]) - (kk[l[2], l[1] + l[2]]*nct[12])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]^2*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]) + nct[13]/(kk[l[2], l[2]]*kk[l[2], p[1]]*
     kk[l[3], l[3]]*kk[l[3], p[1]]) + (2*kk[l[2], l[1] + l[2]]*nct[17])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]^2*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[3], l[3]]) + (2*nct[21])/(kk[l[2], l[2]]*kk[l[2], p[1]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[3], l[3]])) - 
 nc[2]*(-((kk[l[1], l[1] + l[2] + l[3]]*kk[l[3], l[1] + l[2] + l[3]]*nct[2])/
     (kk[l[1], l[1]]*kk[l[1], p[2]]^2*kk[l[3], l[3]]*kk[l[3], p[2]]^2)) + 
   (kk[l[1], l[3]]*kk[l[3], l[1] + l[2] + l[3]]*nct[2])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]^2*kk[l[3], l[3]]*
     kk[l[1] + l[3], p[2]]^2) + (kk[l[1], l[3]]*kk[l[1], l[1] + l[2] + l[3]]*
     nct[2])/(kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]^2*
     kk[l[1] + l[3], p[2]]^2) + (kk[l[3], l[1] + l[2] + l[3]]*nct[5])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]^2) - 
   (kk[l[1], l[1] + l[2] + l[3]]*nct[5])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
     kk[l[3], p[2]]*kk[l[1] + l[3], p[2]]^2) + 
   (kk[l[3], l[1] + l[2] + l[3]]*nct[14])/(kk[l[1], l[1]]*kk[l[1], p[2]]*
     kk[l[3], l[3]]*kk[l[3], p[2]]^2) - (kk[l[1], l[3]]*nct[14])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]^2*kk[l[1] + l[3], p[2]]) - 
   (kk[l[1], l[1] + l[2] + l[3]]*nct[15])/(kk[l[1], l[1]]*kk[l[1], p[2]]^2*
     kk[l[3], l[3]]*kk[l[3], p[2]]) + (kk[l[1], l[3]]*nct[15])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]^2*kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]) + 
   nct[19]/(kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]*
     kk[l[1] + l[3], p[2]]) - nct[21]/(kk[l[1], l[1]]*kk[l[1], p[2]]*
     kk[l[3], l[3]]*kk[l[1] + l[3], p[2]])) - 
 nc[1]*(-((kk[l[2], l[1] + l[2] + l[3]]*kk[l[3], l[1] + l[2] + l[3]]*nct[1])/
     (kk[l[2], l[2]]*kk[l[2], p[1]]^2*kk[l[3], l[3]]*kk[l[3], p[1]]^2)) + 
   (kk[l[2], l[3]]*kk[l[3], l[1] + l[2] + l[3]]*nct[1])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]^2*kk[l[3], l[3]]*
     kk[l[2] + l[3], p[1]]^2) + (kk[l[2], l[3]]*kk[l[2], l[1] + l[2] + l[3]]*
     nct[1])/(kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]^2*
     kk[l[2] + l[3], p[1]]^2) - (kk[l[3], l[1] + l[2] + l[3]]*nct[4])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) + 
   (kk[l[2], l[1] + l[2] + l[3]]*nct[4])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]^2) - 
   (kk[l[3], l[1] + l[2] + l[3]]*nct[13])/(kk[l[2], l[2]]*kk[l[2], p[1]]*
     kk[l[3], l[3]]*kk[l[3], p[1]]^2) + (kk[l[2], l[3]]*nct[13])/
    (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]^2*kk[l[2] + l[3], p[1]]) + 
   (kk[l[2], l[1] + l[2] + l[3]]*nct[17])/(kk[l[2], l[2]]*kk[l[2], p[1]]^2*
     kk[l[3], l[3]]*kk[l[3], p[1]]) - (kk[l[2], l[3]]*nct[17])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]^2*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]) - 
   nct[20]/(kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]*
     kk[l[2] + l[3], p[1]]) + nct[21]/(kk[l[2], l[2]]*kk[l[2], p[1]]*
     kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]))


==> anc/gr_dilaton_NLO.m <==
64*((kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
   (64*(-2 + dim)^3*kk[l[1], l[1]]*kk[l[2], l[2]]) + 
  (kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
   (64*(-2 + dim)^3*kk[l[1], l[1]]*kk[l[3], l[3]]) + 
  (kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
   (64*(-2 + dim)^3*kk[l[2], l[2]]*kk[l[3], l[3]]) + 
  ((I/16)*(((I/4)*kk[l[1] + l[2], p[2]]*kk[p[1], p[1]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[1], p[2]]) - 
     ((I/2)*kk[l[1] + l[2], p[1]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*
       kk[l[1], p[2]]) + ((I/4)*kk[l[1], l[1] + l[2]]*kk[p[1], p[2]]^2)/
      (kk[l[1], l[1]]*kk[l[1], p[2]]^2))*kk[p[2], p[2]]*kk[p[3], p[3]])/
   ((-2 + dim)^2*kk[l[3], l[3]]) + 
  ((I/16)*(((I/4)*kk[l[1] + l[3], p[3]]*kk[p[1], p[1]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[1], p[3]]) - 
     ((I/2)*kk[l[1] + l[3], p[1]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*
       kk[l[1], p[3]]) + ((I/4)*kk[l[1], l[1] + l[3]]*kk[p[1], p[3]]^2)/
      (kk[l[1], l[1]]*kk[l[1], p[3]]^2))*kk[p[2], p[2]]*kk[p[3], p[3]])/
   ((-2 + dim)^2*kk[l[2], l[2]]) + 
  ((I/16)*kk[p[1], p[1]]*(((-I/2)*kk[l[1] + l[2], p[2]]*kk[p[1], p[2]])/
      (kk[l[2], l[2]]*kk[l[2], p[1]]) + ((I/4)*kk[l[2], l[1] + l[2]]*
       kk[p[1], p[2]]^2)/(kk[l[2], l[2]]*kk[l[2], p[1]]^2) + 
     ((I/4)*kk[l[1] + l[2], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
       kk[l[2], p[1]]))*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[3], l[3]]) - 
  (((2*kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[2]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]) + 
     ((-2 + dim)*kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[2]]*kk[p[1], p[1]])/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]) - 
     (dim*kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[2]]*kk[p[1], p[1]])/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]) - 
     ((-2 + dim)*kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[1]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]) - 
     ((-2 + dim)*kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[2]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]) + 
     ((-2 + dim)*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]]^2)/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]) + 
     (2*kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[1]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]) + 
     ((-2 + dim)*kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[1]]*kk[p[2], p[2]])/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]) - 
     (dim*kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[1]]*kk[p[2], p[2]])/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]) - 
     (2*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]) - (2*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
       kk[l[2], l[2]]) - ((-2 + dim)*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/(4*kk[l[1], l[1]]*kk[l[2], l[2]]) + 
     (dim*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]) + 
     (3*dim*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (2*(-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]) - 
     (dim^2*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (4*(-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]))*kk[p[3], p[3]])/
   (16*(-2 + dim)^2*kk[l[3], l[3]]) - 
  (((2*(-2 + dim)*kk[l[1], p[2]]^2*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[l[3], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (3*(-2 + dim)*kk[l[1], p[2]]*
       kk[-l[1] - l[2], p[2]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (2*(-2 + dim)*kk[-l[1] - l[2], p[2]]^2*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[l[3], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (2*(-2 + dim)*kk[l[1], p[2]]*
       kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (2*(-2 + dim)*kk[-l[1] - l[2], p[2]]*kk[l[2], p[2]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     ((-2 + dim)*kk[l[2], p[2]]^2*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[l[3], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (2*(-2 + dim)*kk[l[1], p[1]]*
       kk[l[1], p[2]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     ((-2 + dim)*kk[l[1], p[2]]*kk[-l[1] - l[2], p[1]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (2*(-2 + dim)*kk[l[1], p[1]]*kk[-l[1] - l[2], p[2]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (2*(-2 + dim)*kk[-l[1] - l[2], p[1]]*kk[-l[1] - l[2], p[2]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     ((-2 + dim)*kk[l[1], p[2]]*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[l[3], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - ((-2 + dim)*kk[-l[1] - l[2], p[2]]*
       kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (2*(-2 + dim)*kk[l[1], p[1]]*kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], 
        p[2]]*kk[l[3], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (2*(-2 + dim)*kk[-l[1] - l[2], p[1]]*
       kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (2*(-2 + dim)*kk[l[2], p[1]]*kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], 
        p[2]]*kk[l[3], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (2*(-2 + dim)*kk[l[1], p[1]]*
       kk[l[1], p[2]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     ((-2 + dim)*kk[l[1], p[2]]*kk[-l[1] - l[2], p[1]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (2*(-2 + dim)*kk[l[1], p[1]]*kk[-l[1] - l[2], p[2]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (2*(-2 + dim)*kk[-l[1] - l[2], p[1]]*kk[-l[1] - l[2], p[2]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     ((-2 + dim)*kk[l[1], p[2]]*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[l[3], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - ((-2 + dim)*kk[-l[1] - l[2], p[2]]*
       kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (2*(-2 + dim)*kk[l[1], p[1]]*kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], 
        p[1]]*kk[l[3], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (2*(-2 + dim)*kk[-l[1] - l[2], p[1]]*
       kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (2*(-2 + dim)*kk[l[2], p[1]]*kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], 
        p[1]]*kk[l[3], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + ((-2 + dim)*kk[l[1], p[1]]^2*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (2*(-2 + dim)*kk[l[1], p[1]]*kk[-l[1] - l[2], p[1]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (2*(-2 + dim)*kk[-l[1] - l[2], p[1]]^2*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[l[3], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (2*(-2 + dim)*kk[l[1], p[1]]*
       kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (3*(-2 + dim)*kk[-l[1] - l[2], p[1]]*kk[l[2], p[1]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (2*(-2 + dim)*kk[l[2], p[1]]^2*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[l[3], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - 
     (16*kk[l[1], p[2]]^2*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (12*kk[l[1], p[2]]^2*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) - (4*(-2 + dim)*kk[l[1], p[2]]^2*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (9*dim*kk[l[1], p[2]]^2*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (14*dim*kk[l[1], p[2]]^2*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) + ((-2 + dim)*dim*kk[l[1], p[2]]^2*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]])/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim^2*kk[l[1], p[2]]^2*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (5*dim^2*kk[l[1], p[2]]^2*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) + (dim^3*kk[l[1], p[2]]^2*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]])/(2*(-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - 
     (23*kk[l[1], p[2]]*kk[-l[1] - l[2], p[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - 
     (18*kk[l[1], p[2]]*kk[-l[1] - l[2], p[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (9*(-2 + dim)*kk[l[1], p[2]]*
       kk[-l[1] - l[2], p[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]])/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (11*dim*kk[l[1], p[2]]*kk[-l[1] - l[2], p[2]]*kk[-l[1] - l[2] - l[3], 
        l[3]]*kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     (20*dim*kk[l[1], p[2]]*kk[-l[1] - l[2], p[2]]*kk[-l[1] - l[2] - l[3], 
        l[3]]*kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + ((-2 + dim)*dim*kk[l[1], p[2]]*
       kk[-l[1] - l[2], p[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]])/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim^2*kk[l[1], p[2]]*kk[-l[1] - l[2], p[2]]*kk[-l[1] - l[2] - l[3], 
        l[3]]*kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (13*dim^2*kk[l[1], p[2]]*
       kk[-l[1] - l[2], p[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]])/
      (2*(-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) + (dim^3*kk[l[1], p[2]]*kk[-l[1] - l[2], p[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]])/
      (2*(-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) - (16*kk[-l[1] - l[2], p[2]]^2*kk[-l[1] - l[2] - l[3], 
        l[3]]*kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (12*kk[-l[1] - l[2], p[2]]^2*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) - (3*(-2 + dim)*kk[-l[1] - l[2], p[2]]^2*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (8*dim*kk[-l[1] - l[2], p[2]]^2*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (14*dim*kk[-l[1] - l[2], p[2]]^2*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) + ((-2 + dim)*dim*kk[-l[1] - l[2], p[2]]^2*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]])/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim^2*kk[-l[1] - l[2], p[2]]^2*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (5*dim^2*kk[-l[1] - l[2], p[2]]^2*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) + (dim^3*kk[-l[1] - l[2], p[2]]^2*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]])/
      (2*(-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) - (20*kk[l[1], p[2]]*kk[l[2], p[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (18*kk[l[1], p[2]]*kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (4*(-2 + dim)*kk[l[1], p[2]]*
       kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (19*dim*kk[l[1], p[2]]*kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]])/(2*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (18*dim*kk[l[1], p[2]]*kk[l[2], p[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) + ((-2 + dim)*dim*kk[l[1], p[2]]*kk[l[2], p[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]])/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim^2*kk[l[1], p[2]]*kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (11*dim^2*kk[l[1], p[2]]*
       kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]])/
      (2*(-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) + (dim^3*kk[l[1], p[2]]*kk[l[2], p[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]])/
      (2*(-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) - (20*kk[-l[1] - l[2], p[2]]*kk[l[2], p[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (18*kk[-l[1] - l[2], p[2]]*kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (7*(-2 + dim)*kk[-l[1] - l[2], p[2]]*
       kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]])/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (9*dim*kk[-l[1] - l[2], p[2]]*kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], 
        l[3]]*kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (18*dim*kk[-l[1] - l[2], p[2]]*
       kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) + ((-2 + dim)*dim*kk[-l[1] - l[2], p[2]]*kk[l[2], p[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]])/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim^2*kk[-l[1] - l[2], p[2]]*kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], 
        l[3]]*kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (11*dim^2*kk[-l[1] - l[2], p[2]]*
       kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]])/
      (2*(-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) + (dim^3*kk[-l[1] - l[2], p[2]]*kk[l[2], p[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]])/
      (2*(-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) - (12*kk[l[2], p[2]]^2*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - 
     (12*kk[l[2], p[2]]^2*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) - (2*(-2 + dim)*kk[l[2], p[2]]^2*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (5*dim*kk[l[2], p[2]]^2*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (11*dim*kk[l[2], p[2]]^2*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) + ((-2 + dim)*dim*kk[l[2], p[2]]^2*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]])/
      (4*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim^2*kk[l[2], p[2]]^2*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]])/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (3*dim^2*kk[l[2], p[2]]^2*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) + (dim^3*kk[l[2], p[2]]^2*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]])/(4*(-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (6*kk[l[1], l[3]]*kk[l[1], p[2]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (2*(-2 + dim)*kk[l[1], l[3]]*kk[l[1], p[2]]*kk[-l[1] - l[2] - l[3], 
        p[2]]*kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (2*dim*kk[l[1], l[3]]*kk[l[1], p[2]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (5*kk[l[1], p[2]]*kk[-l[1] - l[2], l[3]]*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + ((-2 + dim)*kk[l[1], p[2]]*
       kk[-l[1] - l[2], l[3]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim*kk[l[1], p[2]]*kk[-l[1] - l[2], l[3]]*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     (4*kk[l[1], l[3]]*kk[-l[1] - l[2], p[2]]*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + ((-2 + dim)*kk[l[1], l[3]]*
       kk[-l[1] - l[2], p[2]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim*kk[l[1], l[3]]*kk[-l[1] - l[2], p[2]]*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (6*kk[-l[1] - l[2], l[3]]*
       kk[-l[1] - l[2], p[2]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     ((-2 + dim)*kk[-l[1] - l[2], l[3]]*kk[-l[1] - l[2], p[2]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim*kk[-l[1] - l[2], l[3]]*kk[-l[1] - l[2], p[2]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (4*kk[l[1], p[2]]*kk[l[2], l[3]]*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + ((-2 + dim)*kk[l[1], p[2]]*
       kk[l[2], l[3]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim*kk[l[1], p[2]]*kk[l[2], l[3]]*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (3*kk[-l[1] - l[2], p[2]]*
       kk[l[2], l[3]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     ((-2 + dim)*kk[-l[1] - l[2], p[2]]*kk[l[2], l[3]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[p[1], p[1]])/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim*kk[-l[1] - l[2], p[2]]*kk[l[2], l[3]]*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[p[1], p[1]])/(2*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (5*kk[l[1], l[3]]*kk[l[2], p[2]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     ((-2 + dim)*kk[l[1], l[3]]*kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (dim*kk[l[1], l[3]]*kk[l[2], p[2]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (6*kk[-l[1] - l[2], l[3]]*kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + ((-2 + dim)*kk[-l[1] - l[2], l[3]]*
       kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim*kk[-l[1] - l[2], l[3]]*kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (6*kk[l[2], l[3]]*kk[l[2], p[2]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     ((-2 + dim)*kk[l[2], l[3]]*kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (dim*kk[l[2], l[3]]*kk[l[2], p[2]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (6*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[1], p[2]]*kk[l[3], p[2]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     (2*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[1], p[2]]*
       kk[l[3], p[2]]*kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (2*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[1], p[2]]*kk[l[3], p[2]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (5*kk[l[1], p[2]]*kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[2]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + ((-2 + dim)*kk[l[1], p[2]]*
       kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[2]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim*kk[l[1], p[2]]*kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[2]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (4*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[2], p[2]]*kk[l[3], p[2]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     ((-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[1] - l[2], p[2]]*
       kk[l[3], p[2]]*kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[2], p[2]]*kk[l[3], p[2]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (6*kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[2], p[2]]*
       kk[l[3], p[2]]*kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     ((-2 + dim)*kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[2], p[2]]*
       kk[l[3], p[2]]*kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim*kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[2], p[2]]*
       kk[l[3], p[2]]*kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     (4*kk[l[1], p[2]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[2]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + ((-2 + dim)*kk[l[1], p[2]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[2]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim*kk[l[1], p[2]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[2]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (3*kk[-l[1] - l[2], p[2]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[2]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     ((-2 + dim)*kk[-l[1] - l[2], p[2]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[l[3], p[2]]*kk[p[1], p[1]])/(2*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (dim*kk[-l[1] - l[2], p[2]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[2]]*kk[p[1], p[1]])/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (5*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[2]]*kk[l[3], p[2]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     ((-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[2]]*kk[l[3], p[2]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[2]]*kk[l[3], p[2]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (6*kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*kk[l[2], p[2]]*kk[l[3], p[2]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     ((-2 + dim)*kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*kk[l[2], p[2]]*
       kk[l[3], p[2]]*kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim*kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*kk[l[2], p[2]]*kk[l[3], p[2]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (6*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[l[2], p[2]]*kk[l[3], p[2]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     ((-2 + dim)*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[2], p[2]]*kk[l[3], p[2]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (dim*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[l[2], p[2]]*kk[l[3], p[2]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (9*kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[2]]*kk[p[1], p[1]])/
      (2*kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     ((-2 + dim)*kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[2]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (dim*kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[2]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (5*kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[2]]*kk[p[1], p[1]])/
      (kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     ((-2 + dim)*kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[2]]*kk[p[1], p[1]])/
      (kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (dim*kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[2]]*kk[p[1], p[1]])/
      (kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (8*kk[l[1], -l[1] - l[2]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[2]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - ((-2 + dim)*kk[l[1], -l[1] - l[2]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[2]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (dim*kk[l[1], -l[1] - l[2]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[2]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - 
     (8*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[2]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - ((-2 + dim)*kk[l[1], l[2]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[2]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (dim*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[2]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (6*kk[-l[1] - l[2], -l[1] - l[2]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[2]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     ((-2 + dim)*kk[-l[1] - l[2], -l[1] - l[2]]*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[l[3], p[2]]*kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (dim*kk[-l[1] - l[2], -l[1] - l[2]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[2]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (9*kk[-l[1] - l[2], l[2]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[2]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (3*(-2 + dim)*kk[-l[1] - l[2], l[2]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[2]]*kk[p[1], p[1]])/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (3*dim*kk[-l[1] - l[2], l[2]]*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[l[3], p[2]]*kk[p[1], p[1]])/(2*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - 
     (kk[l[1] + l[2], p[2]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[2]]*
       kk[p[1], p[1]])/(2*kk[l[1], l[1]]*kk[l[1], p[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (12*kk[l[1], p[1]]*kk[l[1], p[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (8*(-2 + dim)*kk[l[1], p[1]]*kk[l[1], p[2]]*kk[-l[1] - l[2] - l[3], 
        l[3]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (8*dim*kk[l[1], p[1]]*kk[l[1], p[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     ((-2 + dim)*dim*kk[l[1], p[1]]*kk[l[1], p[2]]*kk[-l[1] - l[2] - l[3], 
        l[3]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (dim^2*kk[l[1], p[1]]*kk[l[1], p[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (8*kk[l[1], p[2]]*kk[-l[1] - l[2], p[1]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (6*(-2 + dim)*kk[l[1], p[2]]*
       kk[-l[1] - l[2], p[1]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (6*dim*kk[l[1], p[2]]*kk[-l[1] - l[2], p[1]]*kk[-l[1] - l[2] - l[3], 
        l[3]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - ((-2 + dim)*dim*kk[l[1], p[2]]*
       kk[-l[1] - l[2], p[1]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (dim^2*kk[l[1], p[2]]*kk[-l[1] - l[2], p[1]]*kk[-l[1] - l[2] - l[3], 
        l[3]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     (10*kk[l[1], p[1]]*kk[-l[1] - l[2], p[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (7*(-2 + dim)*kk[l[1], p[1]]*
       kk[-l[1] - l[2], p[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (7*dim*kk[l[1], p[1]]*kk[-l[1] - l[2], p[2]]*kk[-l[1] - l[2] - l[3], 
        l[3]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - ((-2 + dim)*dim*kk[l[1], p[1]]*
       kk[-l[1] - l[2], p[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (dim^2*kk[l[1], p[1]]*kk[-l[1] - l[2], p[2]]*kk[-l[1] - l[2] - l[3], 
        l[3]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (12*kk[-l[1] - l[2], p[1]]*
       kk[-l[1] - l[2], p[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (10*(-2 + dim)*kk[-l[1] - l[2], p[1]]*kk[-l[1] - l[2], p[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (10*dim*kk[-l[1] - l[2], p[1]]*kk[-l[1] - l[2], p[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (2*(-2 + dim)*dim*kk[-l[1] - l[2], p[1]]*kk[-l[1] - l[2], p[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (2*dim^2*kk[-l[1] - l[2], p[1]]*kk[-l[1] - l[2], p[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (6*kk[l[1], p[2]]*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (4*(-2 + dim)*kk[l[1], p[2]]*
       kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (4*dim*kk[l[1], p[2]]*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - ((-2 + dim)*dim*kk[l[1], p[2]]*
       kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]])/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (dim^2*kk[l[1], p[2]]*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[2]])/(2*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (8*kk[-l[1] - l[2], p[2]]*
       kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (6*(-2 + dim)*kk[-l[1] - l[2], p[2]]*kk[l[2], p[1]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (6*dim*kk[-l[1] - l[2], p[2]]*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], 
        l[3]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - ((-2 + dim)*dim*kk[-l[1] - l[2], p[2]]*
       kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (dim^2*kk[-l[1] - l[2], p[2]]*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], 
        l[3]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (12*kk[l[1], p[1]]*kk[l[2], p[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (8*(-2 + dim)*kk[l[1], p[1]]*kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], 
        l[3]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (8*dim*kk[l[1], p[1]]*kk[l[2], p[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     ((-2 + dim)*dim*kk[l[1], p[1]]*kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], 
        l[3]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (dim^2*kk[l[1], p[1]]*kk[l[2], p[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (10*kk[-l[1] - l[2], p[1]]*kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (7*(-2 + dim)*kk[-l[1] - l[2], p[1]]*
       kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (7*dim*kk[-l[1] - l[2], p[1]]*kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], 
        l[3]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - ((-2 + dim)*dim*kk[-l[1] - l[2], p[1]]*
       kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (dim^2*kk[-l[1] - l[2], p[1]]*kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], 
        l[3]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (12*kk[l[2], p[1]]*kk[l[2], p[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (8*(-2 + dim)*kk[l[2], p[1]]*kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], 
        l[3]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (8*dim*kk[l[2], p[1]]*kk[l[2], p[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     ((-2 + dim)*dim*kk[l[2], p[1]]*kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], 
        l[3]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (dim^2*kk[l[2], p[1]]*kk[l[2], p[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (2*(-2 + dim)*kk[l[1], l[3]]*kk[l[1], p[2]]*kk[-l[1] - l[2] - l[3], 
        p[1]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (2*(-2 + dim)*kk[l[1], p[2]]*
       kk[-l[1] - l[2], l[3]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     ((-2 + dim)*kk[l[1], l[3]]*kk[-l[1] - l[2], p[2]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (2*(-2 + dim)*kk[-l[1] - l[2], l[3]]*kk[-l[1] - l[2], p[2]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     ((-2 + dim)*kk[l[1], p[2]]*kk[l[2], l[3]]*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - ((-2 + dim)*kk[-l[1] - l[2], p[2]]*
       kk[l[2], l[3]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (2*(-2 + dim)*kk[l[1], l[3]]*kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], 
        p[1]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (2*(-2 + dim)*kk[-l[1] - l[2], l[3]]*
       kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (2*(-2 + dim)*kk[l[2], l[3]]*kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], 
        p[1]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (2*(-2 + dim)*kk[l[1], l[3]]*
       kk[l[1], p[1]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (2*(-2 + dim)*kk[l[1], p[1]]*kk[-l[1] - l[2], l[3]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     ((-2 + dim)*kk[l[1], l[3]]*kk[-l[1] - l[2], p[1]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (2*(-2 + dim)*kk[-l[1] - l[2], l[3]]*kk[-l[1] - l[2], p[1]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (2*(-2 + dim)*kk[l[1], p[1]]*kk[l[2], l[3]]*kk[-l[1] - l[2] - l[3], 
        p[2]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - ((-2 + dim)*kk[-l[1] - l[2], p[1]]*
       kk[l[2], l[3]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     ((-2 + dim)*kk[l[1], l[3]]*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (2*(-2 + dim)*kk[-l[1] - l[2], l[3]]*
       kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (2*(-2 + dim)*kk[l[2], l[3]]*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], 
        p[2]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - 
     (2*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[1], p[2]]*
       kk[l[3], p[1]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (2*(-2 + dim)*kk[l[1], p[2]]*
       kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[1]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     ((-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[1] - l[2], p[2]]*
       kk[l[3], p[1]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - 
     (2*(-2 + dim)*kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[2], p[2]]*kk[l[3], p[1]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     ((-2 + dim)*kk[l[1], p[2]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[1]]*
       kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - ((-2 + dim)*kk[-l[1] - l[2], p[2]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[1]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (2*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[2]]*
       kk[l[3], p[1]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - 
     (2*(-2 + dim)*kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*kk[l[2], p[2]]*
       kk[l[3], p[1]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - 
     (2*(-2 + dim)*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[2], p[2]]*
       kk[l[3], p[1]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + ((-2 + dim)*kk[l[1] + l[2], p[2]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[1]]*kk[p[1], p[2]])/
      (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     ((-2 + dim)*kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[1]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     ((-2 + dim)*kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[1]]*kk[p[1], p[2]])/
      (kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (3*(-2 + dim)*kk[l[1], -l[1] - l[2]]*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[l[3], p[1]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (3*(-2 + dim)*kk[l[1], l[2]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[1]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (2*(-2 + dim)*kk[-l[1] - l[2], -l[1] - l[2]]*kk[-l[1] - l[2] - l[3], 
        p[2]]*kk[l[3], p[1]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (3*(-2 + dim)*kk[-l[1] - l[2], l[2]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[1]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (2*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[1], p[1]]*
       kk[l[3], p[2]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (2*(-2 + dim)*kk[l[1], p[1]]*
       kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[2]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     ((-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[1] - l[2], p[1]]*
       kk[l[3], p[2]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - 
     (2*(-2 + dim)*kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[2], p[1]]*kk[l[3], p[2]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (2*(-2 + dim)*kk[l[1], p[1]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[l[3], p[2]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - ((-2 + dim)*kk[-l[1] - l[2], p[1]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[2]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     ((-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[1]]*kk[l[3], p[2]]*
       kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - 
     (2*(-2 + dim)*kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*kk[l[2], p[1]]*
       kk[l[3], p[2]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - 
     (2*(-2 + dim)*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[2], p[1]]*
       kk[l[3], p[2]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     ((-2 + dim)*kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[2]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     ((-2 + dim)*kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[2]]*kk[p[1], p[2]])/
      (kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (3*(-2 + dim)*kk[l[1], -l[1] - l[2]]*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[l[3], p[2]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (3*(-2 + dim)*kk[l[1], l[2]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[2]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (2*(-2 + dim)*kk[-l[1] - l[2], -l[1] - l[2]]*kk[-l[1] - l[2] - l[3], 
        p[1]]*kk[l[3], p[2]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (3*(-2 + dim)*kk[-l[1] - l[2], l[2]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[2]]*kk[p[1], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     ((-2 + dim)*kk[l[1] + l[2], p[1]]*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[l[3], p[2]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[1], p[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - 
     (kk[l[1] + l[2], p[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*
       kk[p[1], p[2]])/(kk[l[2], l[2]]*kk[l[2], p[1]]*
       kk[l[1] + l[2], l[1] + l[2]]) - ((-2 + dim)*kk[l[1] + l[2], p[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[1], p[2]])/
      (2*kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (dim*kk[l[1] + l[2], p[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*
       kk[p[1], p[2]])/(2*kk[l[2], l[2]]*kk[l[2], p[1]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     (2*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[1], l[3]]*
       kk[p[1], p[2]]^2)/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + ((-2 + dim)*kk[l[1], l[3]]*
       kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[2]]^2)/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     ((-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[1] - l[2], l[3]]*
       kk[p[1], p[2]]^2)/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     ((-2 + dim)*kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[2], l[3]]*
       kk[p[1], p[2]]^2)/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (3*(-2 + dim)*kk[l[1], l[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[2]]^2)/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     ((-2 + dim)*kk[-l[1] - l[2], l[3]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[p[1], p[2]]^2)/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     (3*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], l[3]]*
       kk[p[1], p[2]]^2)/(2*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     ((-2 + dim)*kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*kk[l[2], l[3]]*
       kk[p[1], p[2]]^2)/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     (2*(-2 + dim)*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[2], l[3]]*
       kk[p[1], p[2]]^2)/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (5*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[2]]^2)/(kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (7*(-2 + dim)*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]]^2)/
      (2*kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (7*dim*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]]^2)/
      (2*kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     ((-2 + dim)*dim*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]]^2)/
      (2*kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim^2*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]]^2)/
      (2*kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (5*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]]^2)/
      (kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (7*(-2 + dim)*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]]^2)/
      (2*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (7*dim*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]]^2)/
      (2*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     ((-2 + dim)*dim*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]]^2)/
      (2*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim^2*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]]^2)/
      (2*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (8*kk[l[1], -l[1] - l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[2]]^2)/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (5*(-2 + dim)*kk[l[1], -l[1] - l[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]]^2)/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (5*dim*kk[l[1], -l[1] - l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[2]]^2)/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + ((-2 + dim)*dim*kk[l[1], -l[1] - l[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]]^2)/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim^2*kk[l[1], -l[1] - l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[2]]^2)/(2*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - 
     (9*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]]^2)/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (6*(-2 + dim)*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[2]]^2)/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     (6*dim*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]]^2)/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (3*(-2 + dim)*dim*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[2]]^2)/(4*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - 
     (3*dim^2*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]]^2)/
      (4*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (5*kk[-l[1] - l[2], -l[1] - l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[2]]^2)/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - 
     (7*(-2 + dim)*kk[-l[1] - l[2], -l[1] - l[2]]*kk[-l[1] - l[2] - l[3], 
        l[3]]*kk[p[1], p[2]]^2)/(2*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (7*dim*kk[-l[1] - l[2], -l[1] - l[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]]^2)/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     ((-2 + dim)*dim*kk[-l[1] - l[2], -l[1] - l[2]]*kk[-l[1] - l[2] - l[3], 
        l[3]]*kk[p[1], p[2]]^2)/(2*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (dim^2*kk[-l[1] - l[2], -l[1] - l[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]]^2)/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (8*kk[-l[1] - l[2], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[2]]^2)/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (5*(-2 + dim)*kk[-l[1] - l[2], l[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]]^2)/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (5*dim*kk[-l[1] - l[2], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[2]]^2)/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + ((-2 + dim)*dim*kk[-l[1] - l[2], l[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]]^2)/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim^2*kk[-l[1] - l[2], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[2]]^2)/(2*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + ((-2 + dim)*kk[l[2], l[3]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[p[1], p[2]]^2)/
      (2*kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     ((-2 + dim)*kk[l[1], l[3]]*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[p[1], p[2]]^2)/(2*kk[l[1], l[1]]*kk[l[1], p[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     ((-2 + dim)*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[1]]*
       kk[p[1], p[2]]^2)/(2*kk[l[2], l[2]]*kk[l[2], p[1]]*
       kk[l[1] + l[2], l[1] + l[2]]) - ((-2 + dim)*kk[l[2], l[1] + l[2]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[1]]*kk[p[1], p[2]]^2)/
      (2*kk[l[2], l[2]]*kk[l[2], p[1]]^2*kk[l[1] + l[2], l[1] + l[2]]) + 
     ((-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[3], p[2]]*
       kk[p[1], p[2]]^2)/(2*kk[l[1], l[1]]*kk[l[1], p[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - ((-2 + dim)*kk[l[1], l[1] + l[2]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[2]]*kk[p[1], p[2]]^2)/
      (2*kk[l[1], l[1]]*kk[l[1], p[2]]^2*kk[l[1] + l[2], l[1] + l[2]]) + 
     (kk[l[2], l[1] + l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*
       kk[p[1], p[2]]^2)/(2*kk[l[2], l[2]]*kk[l[2], p[1]]^2*
       kk[l[1] + l[2], l[1] + l[2]]) + ((-2 + dim)*kk[l[2], l[1] + l[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[1], p[2]]^2)/
      (4*kk[l[2], l[2]]*kk[l[2], p[1]]^2*kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim*kk[l[2], l[1] + l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*
       kk[p[1], p[2]]^2)/(4*kk[l[2], l[2]]*kk[l[2], p[1]]^2*
       kk[l[1] + l[2], l[1] + l[2]]) - 
     (12*kk[l[1], p[1]]^2*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (12*kk[l[1], p[1]]^2*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) - (2*(-2 + dim)*kk[l[1], p[1]]^2*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (5*dim*kk[l[1], p[1]]^2*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (11*dim*kk[l[1], p[1]]^2*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) + ((-2 + dim)*dim*kk[l[1], p[1]]^2*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]])/
      (4*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim^2*kk[l[1], p[1]]^2*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]])/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (3*dim^2*kk[l[1], p[1]]^2*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) + (dim^3*kk[l[1], p[1]]^2*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[2], p[2]])/(4*(-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - 
     (20*kk[l[1], p[1]]*kk[-l[1] - l[2], p[1]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - 
     (18*kk[l[1], p[1]]*kk[-l[1] - l[2], p[1]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (7*(-2 + dim)*kk[l[1], p[1]]*
       kk[-l[1] - l[2], p[1]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]])/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (9*dim*kk[l[1], p[1]]*kk[-l[1] - l[2], p[1]]*kk[-l[1] - l[2] - l[3], 
        l[3]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     (18*dim*kk[l[1], p[1]]*kk[-l[1] - l[2], p[1]]*kk[-l[1] - l[2] - l[3], 
        l[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + ((-2 + dim)*dim*kk[l[1], p[1]]*
       kk[-l[1] - l[2], p[1]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]])/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim^2*kk[l[1], p[1]]*kk[-l[1] - l[2], p[1]]*kk[-l[1] - l[2] - l[3], 
        l[3]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (11*dim^2*kk[l[1], p[1]]*
       kk[-l[1] - l[2], p[1]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]])/
      (2*(-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) + (dim^3*kk[l[1], p[1]]*kk[-l[1] - l[2], p[1]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]])/
      (2*(-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) - (16*kk[-l[1] - l[2], p[1]]^2*kk[-l[1] - l[2] - l[3], 
        l[3]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (12*kk[-l[1] - l[2], p[1]]^2*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) - (3*(-2 + dim)*kk[-l[1] - l[2], p[1]]^2*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (8*dim*kk[-l[1] - l[2], p[1]]^2*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (14*dim*kk[-l[1] - l[2], p[1]]^2*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) + ((-2 + dim)*dim*kk[-l[1] - l[2], p[1]]^2*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]])/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim^2*kk[-l[1] - l[2], p[1]]^2*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (5*dim^2*kk[-l[1] - l[2], p[1]]^2*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) + (dim^3*kk[-l[1] - l[2], p[1]]^2*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]])/
      (2*(-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) - (20*kk[l[1], p[1]]*kk[l[2], p[1]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (18*kk[l[1], p[1]]*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (4*(-2 + dim)*kk[l[1], p[1]]*
       kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (19*dim*kk[l[1], p[1]]*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[2], p[2]])/(2*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (18*dim*kk[l[1], p[1]]*kk[l[2], p[1]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) + ((-2 + dim)*dim*kk[l[1], p[1]]*kk[l[2], p[1]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]])/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim^2*kk[l[1], p[1]]*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (11*dim^2*kk[l[1], p[1]]*
       kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]])/
      (2*(-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) + (dim^3*kk[l[1], p[1]]*kk[l[2], p[1]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]])/
      (2*(-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) - (23*kk[-l[1] - l[2], p[1]]*kk[l[2], p[1]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (18*kk[-l[1] - l[2], p[1]]*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (9*(-2 + dim)*kk[-l[1] - l[2], p[1]]*
       kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]])/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (11*dim*kk[-l[1] - l[2], p[1]]*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], 
        l[3]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (20*dim*kk[-l[1] - l[2], p[1]]*
       kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) + ((-2 + dim)*dim*kk[-l[1] - l[2], p[1]]*kk[l[2], p[1]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]])/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim^2*kk[-l[1] - l[2], p[1]]*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], 
        l[3]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (13*dim^2*kk[-l[1] - l[2], p[1]]*
       kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]])/
      (2*(-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) + (dim^3*kk[-l[1] - l[2], p[1]]*kk[l[2], p[1]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]])/
      (2*(-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) - (16*kk[l[2], p[1]]^2*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - 
     (12*kk[l[2], p[1]]^2*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) - (4*(-2 + dim)*kk[l[2], p[1]]^2*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (9*dim*kk[l[2], p[1]]^2*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (14*dim*kk[l[2], p[1]]^2*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) + ((-2 + dim)*dim*kk[l[2], p[1]]^2*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]])/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim^2*kk[l[2], p[1]]^2*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (5*dim^2*kk[l[2], p[1]]^2*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) + (dim^3*kk[l[2], p[1]]^2*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[2], p[2]])/(2*(-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (6*kk[l[1], l[3]]*kk[l[1], p[1]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     ((-2 + dim)*kk[l[1], l[3]]*kk[l[1], p[1]]*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (dim*kk[l[1], l[3]]*kk[l[1], p[1]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (6*kk[l[1], p[1]]*kk[-l[1] - l[2], l[3]]*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + ((-2 + dim)*kk[l[1], p[1]]*
       kk[-l[1] - l[2], l[3]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim*kk[l[1], p[1]]*kk[-l[1] - l[2], l[3]]*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     (3*kk[l[1], l[3]]*kk[-l[1] - l[2], p[1]]*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + ((-2 + dim)*kk[l[1], l[3]]*
       kk[-l[1] - l[2], p[1]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[p[2], p[2]])/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim*kk[l[1], l[3]]*kk[-l[1] - l[2], p[1]]*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[p[2], p[2]])/(2*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (6*kk[-l[1] - l[2], l[3]]*
       kk[-l[1] - l[2], p[1]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     ((-2 + dim)*kk[-l[1] - l[2], l[3]]*kk[-l[1] - l[2], p[1]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim*kk[-l[1] - l[2], l[3]]*kk[-l[1] - l[2], p[1]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (5*kk[l[1], p[1]]*kk[l[2], l[3]]*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + ((-2 + dim)*kk[l[1], p[1]]*
       kk[l[2], l[3]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim*kk[l[1], p[1]]*kk[l[2], l[3]]*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (4*kk[-l[1] - l[2], p[1]]*
       kk[l[2], l[3]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     ((-2 + dim)*kk[-l[1] - l[2], p[1]]*kk[l[2], l[3]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim*kk[-l[1] - l[2], p[1]]*kk[l[2], l[3]]*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (4*kk[l[1], l[3]]*kk[l[2], p[1]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     ((-2 + dim)*kk[l[1], l[3]]*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (dim*kk[l[1], l[3]]*kk[l[2], p[1]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (5*kk[-l[1] - l[2], l[3]]*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + ((-2 + dim)*kk[-l[1] - l[2], l[3]]*
       kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim*kk[-l[1] - l[2], l[3]]*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (6*kk[l[2], l[3]]*kk[l[2], p[1]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (2*(-2 + dim)*kk[l[2], l[3]]*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], 
        p[1]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (2*dim*kk[l[2], l[3]]*kk[l[2], p[1]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (6*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[1], p[1]]*kk[l[3], p[1]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     ((-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[1], p[1]]*kk[l[3], p[1]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[1], p[1]]*kk[l[3], p[1]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (6*kk[l[1], p[1]]*kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[1]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + ((-2 + dim)*kk[l[1], p[1]]*
       kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[1]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim*kk[l[1], p[1]]*kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[1]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (3*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[2], p[1]]*kk[l[3], p[1]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     ((-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[1] - l[2], p[1]]*
       kk[l[3], p[1]]*kk[p[2], p[2]])/(2*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[2], p[1]]*kk[l[3], p[1]]*kk[p[2], p[2]])/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (6*kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[2], p[1]]*
       kk[l[3], p[1]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     ((-2 + dim)*kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[2], p[1]]*
       kk[l[3], p[1]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim*kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[2], p[1]]*
       kk[l[3], p[1]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     (5*kk[l[1], p[1]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[1]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + ((-2 + dim)*kk[l[1], p[1]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[1]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim*kk[l[1], p[1]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[1]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (4*kk[-l[1] - l[2], p[1]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[1]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     ((-2 + dim)*kk[-l[1] - l[2], p[1]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[l[3], p[1]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (dim*kk[-l[1] - l[2], p[1]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[1]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (4*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[1]]*kk[l[3], p[1]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     ((-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[1]]*kk[l[3], p[1]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[1]]*kk[l[3], p[1]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (5*kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*kk[l[2], p[1]]*kk[l[3], p[1]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     ((-2 + dim)*kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*kk[l[2], p[1]]*
       kk[l[3], p[1]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim*kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*kk[l[2], p[1]]*kk[l[3], p[1]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (6*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[l[2], p[1]]*kk[l[3], p[1]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (2*(-2 + dim)*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[2], p[1]]*
       kk[l[3], p[1]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (2*dim*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[l[2], p[1]]*kk[l[3], p[1]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (5*kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[1]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     ((-2 + dim)*kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[1]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (dim*kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[1]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (9*kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[1]]*kk[p[2], p[2]])/
      (2*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     ((-2 + dim)*kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[1]]*kk[p[2], p[2]])/
      (kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (dim*kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[1]]*kk[p[2], p[2]])/
      (kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (9*kk[l[1], -l[1] - l[2]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[1]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (3*(-2 + dim)*kk[l[1], -l[1] - l[2]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[1]]*kk[p[2], p[2]])/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (3*dim*kk[l[1], -l[1] - l[2]]*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[l[3], p[1]]*kk[p[2], p[2]])/(2*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - 
     (8*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[1]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - ((-2 + dim)*kk[l[1], l[2]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[1]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (dim*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[1]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (6*kk[-l[1] - l[2], -l[1] - l[2]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[1]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     ((-2 + dim)*kk[-l[1] - l[2], -l[1] - l[2]]*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[l[3], p[1]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (dim*kk[-l[1] - l[2], -l[1] - l[2]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[1]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (8*kk[-l[1] - l[2], l[2]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[1]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - ((-2 + dim)*kk[-l[1] - l[2], l[2]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[1]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (dim*kk[-l[1] - l[2], l[2]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[1]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - 
     (kk[l[1] + l[2], p[1]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[1]]*
       kk[p[2], p[2]])/(2*kk[l[2], l[2]]*kk[l[2], p[1]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (10*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[1], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (12*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[1], l[3]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - 
     ((-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[1], l[3]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (2*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[1], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (8*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[1], l[3]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (dim^2*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[1], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) - (11*kk[l[1], l[3]]*kk[-l[1] - l[2], 
        -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (9*kk[l[1], l[3]]*kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - ((-2 + dim)*kk[l[1], l[3]]*
       kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (dim*kk[l[1], l[3]]*kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     (9*dim*kk[l[1], l[3]]*kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/(2*(-2 + dim)*kk[l[1], l[1]]*
       kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim^2*kk[l[1], l[3]]*kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/(2*(-2 + dim)*kk[l[1], l[1]]*
       kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (11*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[1] - l[2], l[3]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/(2*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (9*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[2], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) - ((-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[2], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[1] - l[2], l[3]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (9*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[2], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (2*(-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) - (dim^2*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[2], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (2*(-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) - (6*kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[2], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (12*kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[2], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
       kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     ((-2 + dim)*kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[2], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/(2*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     (dim*kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[2], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     (5*dim*kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[2], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
       kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim^2*kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[2], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/(2*(-2 + dim)*kk[l[1], l[1]]*
       kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (15*kk[l[1], l[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/(2*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - 
     (9*kk[l[1], l[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - ((-2 + dim)*kk[l[1], l[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (dim*kk[l[1], l[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     (11*dim*kk[l[1], l[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/(2*(-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim^2*kk[l[1], l[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/(2*(-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (11*kk[-l[1] - l[2], l[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (9*kk[-l[1] - l[2], l[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - ((-2 + dim)*kk[-l[1] - l[2], l[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (dim*kk[-l[1] - l[2], l[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (9*dim*kk[-l[1] - l[2], l[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (2*(-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) - (dim^2*kk[-l[1] - l[2], l[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (2*(-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) - (15*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/(2*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (9*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) - ((-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], l[3]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (11*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (2*(-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) - (dim^2*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/(2*(-2 + dim)*kk[l[1], l[1]]*
       kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (11*kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*kk[l[2], l[3]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/(2*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - 
     (9*kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*kk[l[2], l[3]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - 
     ((-2 + dim)*kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*kk[l[2], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/(2*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     (dim*kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*kk[l[2], l[3]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     (9*dim*kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*kk[l[2], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/(2*(-2 + dim)*kk[l[1], l[1]]*
       kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim^2*kk[-l[1] - l[2], -l[1] - l[2] - l[3]]*kk[l[2], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/(2*(-2 + dim)*kk[l[1], l[1]]*
       kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (10*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[2], l[3]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (12*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[l[2], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) - ((-2 + dim)*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[l[2], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (2*dim*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[2], l[3]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (8*dim*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[l[2], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) - (dim^2*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[2], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
       kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (73*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (4*kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (12*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (69*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (2*(-2 + dim)*kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (2*(-2 + dim)*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (31*dim*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (4*kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (23*dim*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (129*dim*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (4*(-2 + dim)*kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     ((-2 + dim)*dim*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/(4*kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (3*dim^2*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (4*kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (14*dim^2*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (9*dim^2*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (13*dim^3*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (4*(-2 + dim)^2*kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (3*dim^3*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (4*(-2 + dim)*kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (dim^4*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (4*(-2 + dim)^2*kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (73*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (4*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (12*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (69*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (2*(-2 + dim)*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (2*(-2 + dim)*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (31*dim*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (4*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (23*dim*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (129*dim*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (4*(-2 + dim)*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     ((-2 + dim)*dim*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/(4*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (3*dim^2*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (4*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (14*dim^2*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (9*dim^2*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      ((-2 + dim)*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (13*dim^3*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (4*(-2 + dim)^2*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (3*dim^3*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (4*(-2 + dim)*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (dim^4*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (4*(-2 + dim)^2*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (24*kk[l[1], -l[1] - l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (18*kk[l[1], -l[1] - l[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) + (52*kk[l[1], -l[1] - l[2]]*kk[-l[1] - l[2] - l[3], 
        l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
       kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (9*(-2 + dim)*kk[l[1], -l[1] - l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/(4*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (35*dim*kk[l[1], -l[1] - l[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (4*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (33*dim*kk[l[1], -l[1] - l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
       kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (85*dim*kk[l[1], -l[1] - l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/(2*(-2 + dim)*kk[l[1], l[1]]*
       kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     ((-2 + dim)*dim*kk[l[1], -l[1] - l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/(4*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (3*dim^2*kk[l[1], -l[1] - l[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (4*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (37*dim^2*kk[l[1], -l[1] - l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/(2*(-2 + dim)^2*kk[l[1], l[1]]*
       kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (41*dim^2*kk[l[1], -l[1] - l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/(4*(-2 + dim)*kk[l[1], l[1]]*
       kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (15*dim^3*kk[l[1], -l[1] - l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/(4*(-2 + dim)^2*kk[l[1], l[1]]*
       kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (3*dim^3*kk[l[1], -l[1] - l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/(4*(-2 + dim)*kk[l[1], l[1]]*
       kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (dim^4*kk[l[1], -l[1] - l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/(4*(-2 + dim)^2*kk[l[1], l[1]]*
       kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (26*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     (18*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     (53*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (2*(-2 + dim)*kk[l[1], l[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (35*dim*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/(4*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - 
     (33*dim*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - 
     (89*dim*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/(2*(-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - ((-2 + dim)*dim*kk[l[1], l[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (4*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (3*dim^2*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/(4*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (37*dim^2*kk[l[1], l[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (2*(-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) + (21*dim^2*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], 
        l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/(2*(-2 + dim)*kk[l[1], l[1]]*
       kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (15*dim^3*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/(4*(-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - 
     (3*dim^3*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/(4*(-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     (dim^4*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/(4*(-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (35*kk[-l[1] - l[2], -l[1] - l[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (12*kk[-l[1] - l[2], -l[1] - l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
       kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (36*kk[-l[1] - l[2], -l[1] - l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
       kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (7*(-2 + dim)*kk[-l[1] - l[2], -l[1] - l[2]]*kk[-l[1] - l[2] - l[3], 
        l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/(4*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (29*dim*kk[-l[1] - l[2], -l[1] - l[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (4*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (23*dim*kk[-l[1] - l[2], -l[1] - l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
       kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (63*dim*kk[-l[1] - l[2], -l[1] - l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/(2*(-2 + dim)*kk[l[1], l[1]]*
       kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     ((-2 + dim)*dim*kk[-l[1] - l[2], -l[1] - l[2]]*kk[-l[1] - l[2] - l[3], 
        l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/(4*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     (3*dim^2*kk[-l[1] - l[2], -l[1] - l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/(4*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     (14*dim^2*kk[-l[1] - l[2], -l[1] - l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
       kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (35*dim^2*kk[-l[1] - l[2], -l[1] - l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/(4*(-2 + dim)*kk[l[1], l[1]]*
       kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (13*dim^3*kk[-l[1] - l[2], -l[1] - l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/(4*(-2 + dim)^2*kk[l[1], l[1]]*
       kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (3*dim^3*kk[-l[1] - l[2], -l[1] - l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/(4*(-2 + dim)*kk[l[1], l[1]]*
       kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (dim^4*kk[-l[1] - l[2], -l[1] - l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/(4*(-2 + dim)^2*kk[l[1], l[1]]*
       kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (24*kk[-l[1] - l[2], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (18*kk[-l[1] - l[2], l[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) + (52*kk[-l[1] - l[2], l[2]]*kk[-l[1] - l[2] - l[3], 
        l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
       kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (9*(-2 + dim)*kk[-l[1] - l[2], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/(4*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (35*dim*kk[-l[1] - l[2], l[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (4*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (33*dim*kk[-l[1] - l[2], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
       kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (85*dim*kk[-l[1] - l[2], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/(2*(-2 + dim)*kk[l[1], l[1]]*
       kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     ((-2 + dim)*dim*kk[-l[1] - l[2], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/(4*kk[l[1], l[1]]*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (3*dim^2*kk[-l[1] - l[2], l[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (4*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (37*dim^2*kk[-l[1] - l[2], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/(2*(-2 + dim)^2*kk[l[1], l[1]]*
       kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (41*dim^2*kk[-l[1] - l[2], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/(4*(-2 + dim)*kk[l[1], l[1]]*
       kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (15*dim^3*kk[-l[1] - l[2], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/(4*(-2 + dim)^2*kk[l[1], l[1]]*
       kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (3*dim^3*kk[-l[1] - l[2], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/(4*(-2 + dim)*kk[l[1], l[1]]*
       kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (dim^4*kk[-l[1] - l[2], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/(4*(-2 + dim)^2*kk[l[1], l[1]]*
       kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (kk[l[1] + l[2], p[1]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/(4*kk[l[2], l[2]]*kk[l[2], p[1]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     (kk[l[1] + l[2], p[1]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/(2*(-2 + dim)*kk[l[2], l[2]]*kk[l[2], p[1]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (dim*kk[l[1] + l[2], p[1]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (4*(-2 + dim)*kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[1] + l[2], 
        l[1] + l[2]]) + (kk[l[1] + l[2], p[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]]*kk[p[2], p[2]])/(4*kk[l[1], l[1]]*kk[l[1], p[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     (kk[l[1] + l[2], p[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/(2*(-2 + dim)*kk[l[1], l[1]]*kk[l[1], p[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - (dim*kk[l[1] + l[2], p[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      (4*(-2 + dim)*kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[1] + l[2], 
        l[1] + l[2]]) - (kk[l[1] + l[2], p[1]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[2]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[1], p[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) - ((-2 + dim)*kk[l[1] + l[2], p[1]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]]*kk[p[2], p[2]])/
      (2*kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
     (dim*kk[l[1] + l[2], p[1]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]]*
       kk[p[2], p[2]])/(2*kk[l[1], l[1]]*kk[l[1], p[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     (kk[l[1], l[1] + l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]]^2*
       kk[p[2], p[2]])/(2*kk[l[1], l[1]]*kk[l[1], p[2]]^2*
       kk[l[1] + l[2], l[1] + l[2]]) + ((-2 + dim)*kk[l[1], l[1] + l[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[2]]^2*kk[p[2], p[2]])/
      (4*kk[l[1], l[1]]*kk[l[1], p[2]]^2*kk[l[1] + l[2], l[1] + l[2]]) - 
     (dim*kk[l[1], l[1] + l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[2]]^2*kk[p[2], p[2]])/(4*kk[l[1], l[1]]*kk[l[1], p[2]]^2*
       kk[l[1] + l[2], l[1] + l[2]]))*kk[p[3], p[3]])/
   (16*(-2 + dim)^2*kk[l[3], l[3]]) + 
  (((kk[p[1], p[1]]*kk[p[2], p[2]])/(16*(-2 + dim)^2*kk[l[1], l[1]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (kk[p[1], p[1]]*kk[p[2], p[2]])/
      (16*(-2 + dim)^2*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (((2*(-2 + dim)*kk[-l[1] - l[2], p[1]]*kk[l[2], p[1]])/kk[l[1], l[1]] - 
        (2*kk[-l[1] - l[2], l[2]]*kk[p[1], p[1]])/kk[l[1], l[1]] - 
        ((-2 + dim)*kk[-l[1] - l[2], l[2]]*kk[p[1], p[1]])/kk[l[1], l[1]] + 
        (dim*kk[-l[1] - l[2], l[2]]*kk[p[1], p[1]])/kk[l[1], l[1]])*
       kk[p[2], p[2]])/(16*(-2 + dim)^2*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     ((I/4)*(((I/4)*kk[l[1] + l[2], p[2]]*kk[p[1], p[1]])/
         ((-2 + dim)*kk[l[1], l[1]]*kk[l[1], p[2]]) - 
        ((I/2)*kk[l[1] + l[2], p[1]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*
          kk[l[1], p[2]]) + ((I/4)*kk[l[1], l[1] + l[2]]*kk[p[1], p[2]]^2)/
         (kk[l[1], l[1]]*kk[l[1], p[2]]^2))*kk[p[2], p[2]])/
      ((-2 + dim)*kk[l[1] + l[2], l[1] + l[2]]) - 
     (kk[p[1], p[1]]*((2*(-2 + dim)*kk[l[1], p[2]]*kk[-l[1] - l[2], p[2]])/
         kk[l[2], l[2]] - (2*kk[l[1], -l[1] - l[2]]*kk[p[2], p[2]])/
         kk[l[2], l[2]] - ((-2 + dim)*kk[l[1], -l[1] - l[2]]*kk[p[2], p[2]])/
         kk[l[2], l[2]] + (dim*kk[l[1], -l[1] - l[2]]*kk[p[2], p[2]])/
         kk[l[2], l[2]]))/(16*(-2 + dim)^2*kk[l[1], l[1]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     ((I/4)*kk[p[1], p[1]]*(((-I/2)*kk[l[1] + l[2], p[2]]*kk[p[1], p[2]])/
         (kk[l[2], l[2]]*kk[l[2], p[1]]) + ((I/4)*kk[l[2], l[1] + l[2]]*
          kk[p[1], p[2]]^2)/(kk[l[2], l[2]]*kk[l[2], p[1]]^2) + 
        ((I/4)*kk[l[1] + l[2], p[1]]*kk[p[2], p[2]])/
         ((-2 + dim)*kk[l[2], l[2]]*kk[l[2], p[1]])))/
      ((-2 + dim)*kk[l[1] + l[2], l[1] + l[2]]))*kk[p[3], p[3]])/
   (4*(-2 + dim)) + ((I/16)*kk[p[1], p[1]]*
    (((I/4)*kk[l[2] + l[3], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
       kk[l[2], p[3]]) - ((I/2)*kk[l[2] + l[3], p[2]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[2], p[3]]) + ((I/4)*kk[l[2], l[2] + l[3]]*
       kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[2], p[3]]^2))*kk[p[3], p[3]])/
   ((-2 + dim)^2*kk[l[1], l[1]]) - 
  (((kk[p[1], p[1]]*kk[p[2], p[2]])/(16*(-2 + dim)^2*kk[l[1], l[1]]*
       kk[l[1] + l[2], l[1] + l[2]]) + (kk[p[1], p[1]]*kk[p[2], p[2]])/
      (16*(-2 + dim)^2*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
     (((2*(-2 + dim)*kk[-l[1] - l[2], p[1]]*kk[l[2], p[1]])/kk[l[1], l[1]] - 
        (2*kk[-l[1] - l[2], l[2]]*kk[p[1], p[1]])/kk[l[1], l[1]] - 
        ((-2 + dim)*kk[-l[1] - l[2], l[2]]*kk[p[1], p[1]])/kk[l[1], l[1]] + 
        (dim*kk[-l[1] - l[2], l[2]]*kk[p[1], p[1]])/kk[l[1], l[1]])*
       kk[p[2], p[2]])/(16*(-2 + dim)^2*kk[l[2], l[2]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     ((I/4)*(((I/4)*kk[l[1] + l[2], p[2]]*kk[p[1], p[1]])/
         ((-2 + dim)*kk[l[1], l[1]]*kk[l[1], p[2]]) - 
        ((I/2)*kk[l[1] + l[2], p[1]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*
          kk[l[1], p[2]]) + ((I/4)*kk[l[1], l[1] + l[2]]*kk[p[1], p[2]]^2)/
         (kk[l[1], l[1]]*kk[l[1], p[2]]^2))*kk[p[2], p[2]])/
      ((-2 + dim)*kk[l[1] + l[2], l[1] + l[2]]) - 
     (kk[p[1], p[1]]*((2*(-2 + dim)*kk[l[1], p[2]]*kk[-l[1] - l[2], p[2]])/
         kk[l[2], l[2]] - (2*kk[l[1], -l[1] - l[2]]*kk[p[2], p[2]])/
         kk[l[2], l[2]] - ((-2 + dim)*kk[l[1], -l[1] - l[2]]*kk[p[2], p[2]])/
         kk[l[2], l[2]] + (dim*kk[l[1], -l[1] - l[2]]*kk[p[2], p[2]])/
         kk[l[2], l[2]]))/(16*(-2 + dim)^2*kk[l[1], l[1]]*
       kk[l[1] + l[2], l[1] + l[2]]) + 
     ((I/4)*kk[p[1], p[1]]*(((-I/2)*kk[l[1] + l[2], p[2]]*kk[p[1], p[2]])/
         (kk[l[2], l[2]]*kk[l[2], p[1]]) + ((I/4)*kk[l[2], l[1] + l[2]]*
          kk[p[1], p[2]]^2)/(kk[l[2], l[2]]*kk[l[2], p[1]]^2) + 
        ((I/4)*kk[l[1] + l[2], p[1]]*kk[p[2], p[2]])/
         ((-2 + dim)*kk[l[2], l[2]]*kk[l[2], p[1]])))/
      ((-2 + dim)*kk[l[1] + l[2], l[1] + l[2]]))*
    ((2*(-2 + dim)*kk[l[1] + l[2], p[3]]*kk[-l[1] - l[2] - l[3], p[3]])/
      kk[l[3], l[3]] - (2*kk[l[1] + l[2], -l[1] - l[2] - l[3]]*
       kk[p[3], p[3]])/kk[l[3], l[3]] - 
     ((-2 + dim)*kk[l[1] + l[2], -l[1] - l[2] - l[3]]*kk[p[3], p[3]])/
      kk[l[3], l[3]] + (dim*kk[l[1] + l[2], -l[1] - l[2] - l[3]]*
       kk[p[3], p[3]])/kk[l[3], l[3]]))/(4*(-2 + dim)) + 
  ((I/16)*kk[p[1], p[1]]*kk[p[2], p[2]]*
    (((-I/2)*kk[l[1] + l[3], p[3]]*kk[p[1], p[3]])/
      (kk[l[3], l[3]]*kk[l[3], p[1]]) + ((I/4)*kk[l[3], l[1] + l[3]]*
       kk[p[1], p[3]]^2)/(kk[l[3], l[3]]*kk[l[3], p[1]]^2) + 
     ((I/4)*kk[l[1] + l[3], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[3], l[3]]*
       kk[l[3], p[1]])))/((-2 + dim)^2*kk[l[2], l[2]]) + 
  ((I/16)*kk[p[1], p[1]]*kk[p[2], p[2]]*
    (((-I/2)*kk[l[2] + l[3], p[3]]*kk[p[2], p[3]])/
      (kk[l[3], l[3]]*kk[l[3], p[2]]) + ((I/4)*kk[l[3], l[2] + l[3]]*
       kk[p[2], p[3]]^2)/(kk[l[3], l[3]]*kk[l[3], p[2]]^2) + 
     ((I/4)*kk[l[2] + l[3], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[3], l[3]]*
       kk[l[3], p[2]])))/((-2 + dim)^2*kk[l[1], l[1]]) - 
  (kk[p[2], p[2]]*((2*kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]) + 
     ((-2 + dim)*kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[p[1], p[1]])/
      (2*kk[l[1], l[1]]*kk[l[3], l[3]]) - 
     (dim*kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[p[1], p[1]])/
      (2*kk[l[1], l[1]]*kk[l[3], l[3]]) - 
     ((-2 + dim)*kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]) - ((-2 + dim)*kk[l[2], p[1]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]) + 
     ((-2 + dim)*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[3]]^2)/
      (2*kk[l[1], l[1]]*kk[l[3], l[3]]) + 
     (2*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]) + ((-2 + dim)*kk[l[2], p[1]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[p[3], p[3]])/
      (2*kk[l[1], l[1]]*kk[l[3], l[3]]) - 
     (dim*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[p[3], p[3]])/
      (2*kk[l[1], l[1]]*kk[l[3], l[3]]) - 
     (2*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]) - (2*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
       kk[l[3], l[3]]) - ((-2 + dim)*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[p[1], p[1]]*kk[p[3], p[3]])/(4*kk[l[1], l[1]]*kk[l[3], l[3]]) + 
     (dim*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (2*kk[l[1], l[1]]*kk[l[3], l[3]]) + 
     (3*dim*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (2*(-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]) - 
     (dim^2*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (4*(-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]])))/
   (16*(-2 + dim)^2*kk[l[2], l[2]]) - 
  (kk[p[2], p[2]]*((2*(-2 + dim)*kk[l[1], p[3]]^2*kk[l[2], p[1]]*
       kk[-l[1] - l[2] - l[3], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (2*(-2 + dim)*kk[l[1], p[1]]*
       kk[l[1], p[3]]*kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], p[1]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     ((-2 + dim)*kk[l[1], p[3]]*kk[l[2], p[3]]*kk[-l[1] - l[3], p[1]]*
       kk[-l[1] - l[2] - l[3], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (3*(-2 + dim)*kk[l[1], p[3]]*
       kk[l[2], p[1]]*kk[-l[1] - l[3], p[3]]*kk[-l[1] - l[2] - l[3], p[1]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (2*(-2 + dim)*kk[l[1], p[1]]*kk[l[2], p[3]]*kk[-l[1] - l[3], p[3]]*
       kk[-l[1] - l[2] - l[3], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (2*(-2 + dim)*kk[l[2], p[3]]*
       kk[-l[1] - l[3], p[1]]*kk[-l[1] - l[3], p[3]]*kk[-l[1] - l[2] - l[3], 
        p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (2*(-2 + dim)*kk[l[2], p[1]]*kk[-l[1] - l[3], p[3]]^2*
       kk[-l[1] - l[2] - l[3], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (2*(-2 + dim)*kk[l[1], p[1]]*
       kk[l[1], p[3]]*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     ((-2 + dim)*kk[l[1], p[1]]^2*kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], 
        p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     ((-2 + dim)*kk[l[1], p[3]]*kk[l[2], p[1]]*kk[-l[1] - l[3], p[1]]*
       kk[-l[1] - l[2] - l[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (2*(-2 + dim)*kk[l[1], p[1]]*
       kk[l[2], p[3]]*kk[-l[1] - l[3], p[1]]*kk[-l[1] - l[2] - l[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (2*(-2 + dim)*kk[l[2], p[3]]*kk[-l[1] - l[3], p[1]]^2*
       kk[-l[1] - l[2] - l[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (2*(-2 + dim)*kk[l[1], p[1]]*
       kk[l[2], p[1]]*kk[-l[1] - l[3], p[3]]*kk[-l[1] - l[2] - l[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (2*(-2 + dim)*kk[l[2], p[1]]*kk[-l[1] - l[3], p[1]]*
       kk[-l[1] - l[3], p[3]]*kk[-l[1] - l[2] - l[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     ((-2 + dim)*kk[l[1], p[3]]*kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[l[3], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - ((-2 + dim)*kk[l[2], p[3]]*
       kk[-l[1] - l[3], p[3]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[1]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     ((-2 + dim)*kk[l[1], p[3]]*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[l[3], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (2*(-2 + dim)*kk[l[1], p[1]]*
       kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[l[3], p[1]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (3*(-2 + dim)*kk[l[2], p[3]]*kk[-l[1] - l[3], p[1]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[l[3], p[1]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     ((-2 + dim)*kk[l[2], p[1]]*kk[-l[1] - l[3], p[3]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[l[3], p[1]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (2*(-2 + dim)*kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[l[3], p[1]]^2)/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (2*(-2 + dim)*kk[l[1], p[3]]*
       kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (2*(-2 + dim)*kk[l[1], p[1]]*kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], 
        p[1]]*kk[l[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (2*(-2 + dim)*kk[l[2], p[3]]*
       kk[-l[1] - l[3], p[1]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (2*(-2 + dim)*kk[l[2], p[1]]*kk[-l[1] - l[3], p[3]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (2*(-2 + dim)*kk[l[1], p[1]]*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], 
        p[3]]*kk[l[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (2*(-2 + dim)*kk[l[2], p[1]]*
       kk[-l[1] - l[3], p[1]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[l[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (2*(-2 + dim)*kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[l[3], p[1]]*kk[l[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (2*(-2 + dim)*kk[l[2], p[1]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[l[3], p[1]]*kk[l[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     ((-2 + dim)*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[l[3], p[3]]^2)/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - 
     (9*kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[p[1], p[1]])/
      (2*kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     ((-2 + dim)*kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (dim*kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (16*kk[l[1], p[3]]^2*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (12*kk[l[1], p[3]]^2*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
        l[1] + l[3]]) - (4*(-2 + dim)*kk[l[1], p[3]]^2*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (9*dim*kk[l[1], p[3]]^2*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (14*dim*kk[l[1], p[3]]^2*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
        l[1] + l[3]]) + ((-2 + dim)*dim*kk[l[1], p[3]]^2*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]])/
      (2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (dim^2*kk[l[1], p[3]]^2*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (5*dim^2*kk[l[1], p[3]]^2*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
        l[1] + l[3]]) + (dim^3*kk[l[1], p[3]]^2*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[p[1], p[1]])/(2*(-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (6*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[1], p[3]]*kk[l[2], p[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (2*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[1], p[3]]*
       kk[l[2], p[3]]*kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (2*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[1], p[3]]*kk[l[2], p[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (5*kk[l[1], p[3]]*kk[l[2], p[3]]*kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + ((-2 + dim)*kk[l[1], p[3]]*
       kk[l[2], p[3]]*kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (dim*kk[l[1], p[3]]*kk[l[2], p[3]]*kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - 
     (23*kk[l[1], p[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[3]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - 
     (18*kk[l[1], p[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[3]]*
       kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (9*(-2 + dim)*kk[l[1], p[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[3]]*kk[p[1], p[1]])/
      (2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (11*dim*kk[l[1], p[3]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], p[3]]*kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     (20*dim*kk[l[1], p[3]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], p[3]]*kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     ((-2 + dim)*dim*kk[l[1], p[3]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], p[3]]*kk[p[1], p[1]])/(2*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (dim^2*kk[l[1], p[3]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], p[3]]*kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (13*dim^2*kk[l[1], p[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[3]]*kk[p[1], p[1]])/
      (2*(-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
        l[1] + l[3]]) + (dim^3*kk[l[1], p[3]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], p[3]]*kk[p[1], p[1]])/(2*(-2 + dim)*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (4*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[3]]*kk[-l[1] - l[3], p[3]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     ((-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[3]]*
       kk[-l[1] - l[3], p[3]]*kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[3]]*kk[-l[1] - l[3], p[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (6*kk[l[2], p[3]]*kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], p[3]]*kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + ((-2 + dim)*kk[l[2], p[3]]*
       kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[3]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - 
     (dim*kk[l[2], p[3]]*kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], p[3]]*kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (16*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], p[3]]^2*kk[p[1], p[1]])/(kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (12*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[3]]^2*
       kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - 
     (3*(-2 + dim)*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[3]]^2*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (8*dim*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], p[3]]^2*kk[p[1], p[1]])/(kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (14*dim*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[3]]^2*
       kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     ((-2 + dim)*dim*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[3]]^2*
       kk[p[1], p[1]])/(2*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (dim^2*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], p[3]]^2*kk[p[1], p[1]])/(kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (5*dim^2*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[3]]^2*
       kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (dim^3*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], p[3]]^2*kk[p[1], p[1]])/(2*(-2 + dim)*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (4*kk[l[1], p[3]]*kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + ((-2 + dim)*kk[l[1], p[3]]*
       kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (dim*kk[l[1], p[3]]*kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     (3*kk[l[2], p[3]]*kk[-l[1] - l[3], p[3]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + ((-2 + dim)*kk[l[2], p[3]]*
       kk[-l[1] - l[3], p[3]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]])/
      (2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (dim*kk[l[2], p[3]]*kk[-l[1] - l[3], p[3]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[1]])/(2*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (6*kk[l[1], l[2]]*kk[l[1], p[3]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (2*(-2 + dim)*kk[l[1], l[2]]*kk[l[1], p[3]]*kk[-l[1] - l[2] - l[3], 
        p[3]]*kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (2*dim*kk[l[1], l[2]]*kk[l[1], p[3]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (5*kk[l[1], p[3]]*kk[l[2], -l[1] - l[3]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + ((-2 + dim)*kk[l[1], p[3]]*
       kk[l[2], -l[1] - l[3]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (dim*kk[l[1], p[3]]*kk[l[2], -l[1] - l[3]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (4*kk[l[1], p[3]]*kk[l[2], l[3]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     ((-2 + dim)*kk[l[1], p[3]]*kk[l[2], l[3]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (dim*kk[l[1], p[3]]*kk[l[2], l[3]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (5*kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[p[1], p[1]])/
      (kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     ((-2 + dim)*kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[p[1], p[1]])/
      (kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (dim*kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[p[1], p[1]])/
      (kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (8*kk[l[1], -l[1] - l[3]]*kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - ((-2 + dim)*kk[l[1], -l[1] - l[3]]*
       kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (dim*kk[l[1], -l[1] - l[3]]*kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (8*kk[l[1], l[3]]*kk[l[2], p[3]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     ((-2 + dim)*kk[l[1], l[3]]*kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (dim*kk[l[1], l[3]]*kk[l[2], p[3]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (6*kk[l[2], p[3]]*kk[-l[1] - l[3], -l[1] - l[3]]*kk[-l[1] - l[2] - l[3], 
        p[3]]*kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - ((-2 + dim)*kk[l[2], p[3]]*
       kk[-l[1] - l[3], -l[1] - l[3]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     (dim*kk[l[2], p[3]]*kk[-l[1] - l[3], -l[1] - l[3]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (9*kk[l[2], p[3]]*kk[-l[1] - l[3], l[3]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (3*(-2 + dim)*kk[l[2], p[3]]*
       kk[-l[1] - l[3], l[3]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[p[1], p[1]])/
      (2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (3*dim*kk[l[2], p[3]]*kk[-l[1] - l[3], l[3]]*kk[-l[1] - l[2] - l[3], 
        p[3]]*kk[p[1], p[1]])/(2*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     (4*kk[l[1], l[2]]*kk[-l[1] - l[3], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + ((-2 + dim)*kk[l[1], l[2]]*
       kk[-l[1] - l[3], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (dim*kk[l[1], l[2]]*kk[-l[1] - l[3], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (6*kk[l[2], -l[1] - l[3]]*
       kk[-l[1] - l[3], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     ((-2 + dim)*kk[l[2], -l[1] - l[3]]*kk[-l[1] - l[3], p[3]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (dim*kk[l[2], -l[1] - l[3]]*kk[-l[1] - l[3], p[3]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (3*kk[l[2], l[3]]*kk[-l[1] - l[3], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + ((-2 + dim)*kk[l[2], l[3]]*
       kk[-l[1] - l[3], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[p[1], p[1]])/
      (2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (dim*kk[l[2], l[3]]*kk[-l[1] - l[3], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[p[1], p[1]])/(2*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - 
     (20*kk[l[1], p[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[3]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - 
     (18*kk[l[1], p[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[3]]*
       kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (4*(-2 + dim)*kk[l[1], p[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (19*dim*kk[l[1], p[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[3]]*
       kk[p[1], p[1]])/(2*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     (18*dim*kk[l[1], p[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[3]]*
       kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + ((-2 + dim)*dim*kk[l[1], p[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[3]]*kk[p[1], p[1]])/
      (2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (dim^2*kk[l[1], p[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[3]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (11*dim^2*kk[l[1], p[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[3]]*kk[p[1], p[1]])/
      (2*(-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
        l[1] + l[3]]) + (dim^3*kk[l[1], p[3]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[l[3], p[3]]*kk[p[1], p[1]])/(2*(-2 + dim)*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (5*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[3]]*kk[l[3], p[3]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     ((-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[3]]*kk[l[3], p[3]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[3]]*kk[l[3], p[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (6*kk[l[2], p[3]]*kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*kk[l[3], p[3]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + ((-2 + dim)*kk[l[2], p[3]]*
       kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*kk[l[3], p[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (dim*kk[l[2], p[3]]*kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*kk[l[3], p[3]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (20*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], p[3]]*kk[l[3], p[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (18*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[3]]*kk[l[3], p[3]]*
       kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - 
     (7*(-2 + dim)*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[3]]*
       kk[l[3], p[3]]*kk[p[1], p[1]])/(2*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (9*dim*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], p[3]]*kk[l[3], p[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (18*dim*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[3]]*
       kk[l[3], p[3]]*kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     ((-2 + dim)*dim*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[3]]*
       kk[l[3], p[3]]*kk[p[1], p[1]])/(2*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (dim^2*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], p[3]]*kk[l[3], p[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (11*dim^2*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[3]]*
       kk[l[3], p[3]]*kk[p[1], p[1]])/(2*(-2 + dim)*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (dim^3*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[3]]*
       kk[l[3], p[3]]*kk[p[1], p[1]])/(2*(-2 + dim)*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (6*kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[l[3], p[3]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + ((-2 + dim)*kk[l[2], p[3]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[l[3], p[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (dim*kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[l[3], p[3]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     (5*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[l[3], p[3]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + ((-2 + dim)*kk[l[1], l[2]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[l[3], p[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (dim*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[l[3], p[3]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (6*kk[l[2], -l[1] - l[3]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[l[3], p[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     ((-2 + dim)*kk[l[2], -l[1] - l[3]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[l[3], p[3]]*kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (dim*kk[l[2], -l[1] - l[3]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[l[3], p[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (6*kk[l[2], l[3]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[l[3], p[3]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + ((-2 + dim)*kk[l[2], l[3]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[l[3], p[3]]*kk[p[1], p[1]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (dim*kk[l[2], l[3]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[l[3], p[3]]*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (12*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[l[3], p[3]]^2*kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (12*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[l[3], p[3]]^2*kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (2*(-2 + dim)*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[3]]^2*
       kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (5*dim*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[l[3], p[3]]^2*kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (11*dim*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[l[3], p[3]]^2*kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     ((-2 + dim)*dim*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[3]]^2*
       kk[p[1], p[1]])/(4*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (dim^2*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[l[3], p[3]]^2*kk[p[1], p[1]])/(2*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (3*dim^2*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[l[3], p[3]]^2*kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (dim^3*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[3]]^2*kk[p[1], p[1]])/
      (4*(-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
        l[1] + l[3]]) - (kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[l[1] + l[3], p[3]]*kk[p[1], p[1]])/(2*kk[l[1], l[1]]*kk[l[1], p[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + ((-2 + dim)*kk[l[2], p[3]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     ((-2 + dim)*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (12*kk[l[1], p[1]]*kk[l[1], p[3]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (8*(-2 + dim)*kk[l[1], p[1]]*
       kk[l[1], p[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (8*dim*kk[l[1], p[1]]*kk[l[1], p[3]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - ((-2 + dim)*dim*kk[l[1], p[1]]*
       kk[l[1], p[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (dim^2*kk[l[1], p[1]]*kk[l[1], p[3]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - 
     (2*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[1], p[3]]*
       kk[l[2], p[1]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - 
     (2*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[1], p[1]]*
       kk[l[2], p[3]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (2*(-2 + dim)*kk[l[1], p[3]]*
       kk[l[2], p[1]]*kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (2*(-2 + dim)*kk[l[1], p[1]]*kk[l[2], p[3]]*kk[-l[1] - l[3], 
        -l[1] - l[2] - l[3]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     (8*kk[l[1], p[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[1]]*
       kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (6*(-2 + dim)*kk[l[1], p[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[1]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (6*dim*kk[l[1], p[3]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], p[1]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - ((-2 + dim)*dim*kk[l[1], p[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[1]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (dim^2*kk[l[1], p[3]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], p[1]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - 
     ((-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[3]]*
       kk[-l[1] - l[3], p[1]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (2*(-2 + dim)*kk[l[2], p[3]]*
       kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[1]]*
       kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     (10*kk[l[1], p[1]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[3]]*
       kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (7*(-2 + dim)*kk[l[1], p[1]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[3]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (7*dim*kk[l[1], p[1]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], p[3]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - ((-2 + dim)*dim*kk[l[1], p[1]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[3]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (dim^2*kk[l[1], p[1]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], p[3]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - 
     ((-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[1]]*
       kk[-l[1] - l[3], p[3]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (2*(-2 + dim)*kk[l[2], p[1]]*
       kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[3]]*
       kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (12*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], p[1]]*kk[-l[1] - l[3], p[3]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (10*(-2 + dim)*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[1]]*
       kk[-l[1] - l[3], p[3]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (10*dim*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], p[1]]*kk[-l[1] - l[3], p[3]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (2*(-2 + dim)*dim*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[1]]*
       kk[-l[1] - l[3], p[3]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (2*dim^2*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], p[1]]*kk[-l[1] - l[3], p[3]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     ((-2 + dim)*kk[l[1], p[3]]*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (2*(-2 + dim)*kk[l[1], p[1]]*
       kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     ((-2 + dim)*kk[l[2], p[3]]*kk[-l[1] - l[3], p[1]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     ((-2 + dim)*kk[l[2], p[1]]*kk[-l[1] - l[3], p[3]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (2*(-2 + dim)*kk[l[1], l[2]]*kk[l[1], p[3]]*kk[-l[1] - l[2] - l[3], 
        p[1]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (2*(-2 + dim)*kk[l[1], p[3]]*
       kk[l[2], -l[1] - l[3]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     ((-2 + dim)*kk[l[1], p[3]]*kk[l[2], l[3]]*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + ((-2 + dim)*kk[l[2], p[3]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[p[1], p[3]])/
      (kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (3*(-2 + dim)*kk[l[1], -l[1] - l[3]]*kk[l[2], p[3]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (3*(-2 + dim)*kk[l[1], l[3]]*kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], 
        p[1]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (2*(-2 + dim)*kk[l[2], p[3]]*
       kk[-l[1] - l[3], -l[1] - l[3]]*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (3*(-2 + dim)*kk[l[2], p[3]]*
       kk[-l[1] - l[3], l[3]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     ((-2 + dim)*kk[l[1], l[2]]*kk[-l[1] - l[3], p[3]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (2*(-2 + dim)*kk[l[2], -l[1] - l[3]]*kk[-l[1] - l[3], p[3]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     ((-2 + dim)*kk[l[2], l[3]]*kk[-l[1] - l[3], p[3]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (2*(-2 + dim)*kk[l[1], l[2]]*kk[l[1], p[1]]*kk[-l[1] - l[2] - l[3], 
        p[3]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (2*(-2 + dim)*kk[l[1], p[1]]*
       kk[l[2], -l[1] - l[3]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (2*(-2 + dim)*kk[l[1], p[1]]*kk[l[2], l[3]]*kk[-l[1] - l[2] - l[3], 
        p[3]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + ((-2 + dim)*kk[l[2], p[1]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[p[1], p[3]])/
      (kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (3*(-2 + dim)*kk[l[1], -l[1] - l[3]]*kk[l[2], p[1]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (3*(-2 + dim)*kk[l[1], l[3]]*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], 
        p[3]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (2*(-2 + dim)*kk[l[2], p[1]]*
       kk[-l[1] - l[3], -l[1] - l[3]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (3*(-2 + dim)*kk[l[2], p[1]]*
       kk[-l[1] - l[3], l[3]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     ((-2 + dim)*kk[l[1], l[2]]*kk[-l[1] - l[3], p[1]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (2*(-2 + dim)*kk[l[2], -l[1] - l[3]]*kk[-l[1] - l[3], p[1]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     ((-2 + dim)*kk[l[2], l[3]]*kk[-l[1] - l[3], p[1]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (6*kk[l[1], p[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[1]]*
       kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (4*(-2 + dim)*kk[l[1], p[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[1]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (4*dim*kk[l[1], p[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[1]]*
       kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - ((-2 + dim)*dim*kk[l[1], p[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[1]]*kk[p[1], p[3]])/
      (2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (dim^2*kk[l[1], p[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[1]]*
       kk[p[1], p[3]])/(2*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - 
     ((-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[3]]*kk[l[3], p[1]]*
       kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (2*(-2 + dim)*kk[l[2], p[3]]*
       kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*kk[l[3], p[1]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (8*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[3]]*kk[l[3], p[1]]*
       kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     (6*(-2 + dim)*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[3]]*
       kk[l[3], p[1]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (6*dim*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], p[3]]*kk[l[3], p[1]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     ((-2 + dim)*dim*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[3]]*
       kk[l[3], p[1]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (dim^2*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], p[3]]*kk[l[3], p[1]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (2*(-2 + dim)*kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[l[3], p[1]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - ((-2 + dim)*kk[l[1], l[2]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[l[3], p[1]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (2*(-2 + dim)*kk[l[2], -l[1] - l[3]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[l[3], p[1]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (2*(-2 + dim)*kk[l[2], l[3]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[l[3], p[1]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (12*kk[l[1], p[1]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[3]]*
       kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (8*(-2 + dim)*kk[l[1], p[1]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[3]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (8*dim*kk[l[1], p[1]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[3]]*
       kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - ((-2 + dim)*dim*kk[l[1], p[1]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[3]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (dim^2*kk[l[1], p[1]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[3]]*
       kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - 
     (2*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[1]]*
       kk[l[3], p[3]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (2*(-2 + dim)*kk[l[2], p[1]]*
       kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*kk[l[3], p[3]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (10*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[1]]*kk[l[3], p[3]]*
       kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     (7*(-2 + dim)*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[1]]*
       kk[l[3], p[3]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (7*dim*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], p[1]]*kk[l[3], p[3]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     ((-2 + dim)*dim*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[1]]*
       kk[l[3], p[3]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (dim^2*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], p[1]]*kk[l[3], p[3]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (2*(-2 + dim)*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[l[3], p[3]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (2*(-2 + dim)*kk[l[1], l[2]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[3]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (2*(-2 + dim)*kk[l[2], -l[1] - l[3]]*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[l[3], p[3]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (2*(-2 + dim)*kk[l[2], l[3]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[3]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (12*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[1]]*kk[l[3], p[3]]*
       kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     (8*(-2 + dim)*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[1]]*
       kk[l[3], p[3]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (8*dim*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[l[3], p[1]]*kk[l[3], p[3]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     ((-2 + dim)*dim*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[1]]*
       kk[l[3], p[3]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (dim^2*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[l[3], p[1]]*kk[l[3], p[3]]*kk[p[1], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     ((-2 + dim)*kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[l[1] + l[3], p[1]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + ((-2 + dim)*kk[l[2], p[1]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[l[1] + l[3], p[3]]*kk[p[1], p[3]])/
      (kk[l[3], l[3]]*kk[l[3], p[1]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (kk[l[2], -l[1] - l[2] - l[3]]*kk[l[1] + l[3], p[3]]*kk[p[1], p[1]]*
       kk[p[1], p[3]])/(kk[l[3], l[3]]*kk[l[3], p[1]]*
       kk[l[1] + l[3], l[1] + l[3]]) - 
     ((-2 + dim)*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[1] + l[3], p[3]]*
       kk[p[1], p[1]]*kk[p[1], p[3]])/(2*kk[l[3], l[3]]*kk[l[3], p[1]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (dim*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[l[1] + l[3], p[3]]*kk[p[1], p[1]]*kk[p[1], p[3]])/
      (2*kk[l[3], l[3]]*kk[l[3], p[1]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (5*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[3]]^2)/
      (kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (7*(-2 + dim)*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[3]]^2)/
      (2*kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (7*dim*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[3]]^2)/
      (2*kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     ((-2 + dim)*dim*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[3]]^2)/
      (2*kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (dim^2*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[3]]^2)/
      (2*kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     ((-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[3]]*
       kk[p[1], p[3]]^2)/(2*kk[l[1], l[1]]*kk[l[1], p[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + ((-2 + dim)*kk[l[1], l[2]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[p[1], p[3]]^2)/
      (2*kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     ((-2 + dim)*kk[l[1], l[1] + l[3]]*kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], 
        p[3]]*kk[p[1], p[3]]^2)/(2*kk[l[1], l[1]]*kk[l[1], p[3]]^2*
       kk[l[1] + l[3], l[1] + l[3]]) + (2*(-2 + dim)*kk[l[1], l[2]]*
       kk[l[1], -l[1] - l[2] - l[3]]*kk[p[1], p[3]]^2)/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     ((-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], -l[1] - l[3]]*
       kk[p[1], p[3]]^2)/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (5*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[p[1], p[3]]^2)/(kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (7*(-2 + dim)*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[3]]^2)/
      (2*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (7*dim*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[3]]^2)/
      (2*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     ((-2 + dim)*dim*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[3]]^2)/
      (2*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (dim^2*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[3]]^2)/
      (2*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (8*kk[l[1], -l[1] - l[3]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[p[1], p[3]]^2)/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (5*(-2 + dim)*kk[l[1], -l[1] - l[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[3]]^2)/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (5*dim*kk[l[1], -l[1] - l[3]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[p[1], p[3]]^2)/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + ((-2 + dim)*dim*kk[l[1], -l[1] - l[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[3]]^2)/
      (2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (dim^2*kk[l[1], -l[1] - l[3]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[p[1], p[3]]^2)/(2*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - 
     (9*kk[l[1], l[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[3]]^2)/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (6*(-2 + dim)*kk[l[1], l[3]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[p[1], p[3]]^2)/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     (6*dim*kk[l[1], l[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[3]]^2)/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (3*(-2 + dim)*dim*kk[l[1], l[3]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[p[1], p[3]]^2)/(4*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - 
     (3*dim^2*kk[l[1], l[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[3]]^2)/
      (4*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (3*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], l[3]]*
       kk[p[1], p[3]]^2)/(2*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (5*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], -l[1] - l[3]]*kk[p[1], p[3]]^2)/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (7*(-2 + dim)*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], 
        -l[1] - l[3]]*kk[p[1], p[3]]^2)/(2*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (7*dim*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], -l[1] - l[3]]*kk[p[1], p[3]]^2)/
      (2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     ((-2 + dim)*dim*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], 
        -l[1] - l[3]]*kk[p[1], p[3]]^2)/(2*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (dim^2*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], -l[1] - l[3]]*kk[p[1], p[3]]^2)/
      (2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     ((-2 + dim)*kk[l[1], l[2]]*kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*
       kk[p[1], p[3]]^2)/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + ((-2 + dim)*kk[l[2], -l[1] - l[3]]*
       kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*kk[p[1], p[3]]^2)/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     ((-2 + dim)*kk[l[2], l[3]]*kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*
       kk[p[1], p[3]]^2)/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (8*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], l[3]]*kk[p[1], p[3]]^2)/(kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (5*(-2 + dim)*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], l[3]]*
       kk[p[1], p[3]]^2)/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (5*dim*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], l[3]]*kk[p[1], p[3]]^2)/(kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     ((-2 + dim)*dim*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], l[3]]*
       kk[p[1], p[3]]^2)/(2*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (dim^2*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], l[3]]*kk[p[1], p[3]]^2)/(2*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (3*(-2 + dim)*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[3]]^2)/(2*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + ((-2 + dim)*kk[l[2], -l[1] - l[3]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[3]]^2)/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (2*(-2 + dim)*kk[l[2], l[3]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[3]]^2)/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - ((-2 + dim)*kk[l[2], p[1]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], l[1] + l[3]]*kk[p[1], p[3]]^2)/
      (2*kk[l[3], l[3]]*kk[l[3], p[1]]^2*kk[l[1] + l[3], l[1] + l[3]]) + 
     ((-2 + dim)*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[1], p[3]]^2)/(2*kk[l[3], l[3]]*kk[l[3], p[1]]*
       kk[l[1] + l[3], l[1] + l[3]]) + ((-2 + dim)*kk[l[2], l[3]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[p[1], p[3]]^2)/
      (2*kk[l[3], l[3]]*kk[l[3], p[1]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], l[1] + l[3]]*kk[p[1], p[1]]*
       kk[p[1], p[3]]^2)/(2*kk[l[3], l[3]]*kk[l[3], p[1]]^2*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     ((-2 + dim)*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], l[1] + l[3]]*
       kk[p[1], p[1]]*kk[p[1], p[3]]^2)/(4*kk[l[3], l[3]]*kk[l[3], p[1]]^2*
       kk[l[1] + l[3], l[1] + l[3]]) - (dim*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[l[3], l[1] + l[3]]*kk[p[1], p[1]]*kk[p[1], p[3]]^2)/
      (4*kk[l[3], l[3]]*kk[l[3], p[1]]^2*kk[l[1] + l[3], l[1] + l[3]]) - 
     (5*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     ((-2 + dim)*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (dim*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (12*kk[l[1], p[1]]^2*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (12*kk[l[1], p[1]]^2*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[3], p[3]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
        l[1] + l[3]]) - (2*(-2 + dim)*kk[l[1], p[1]]^2*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (5*dim*kk[l[1], p[1]]^2*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (11*dim*kk[l[1], p[1]]^2*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[3], p[3]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
        l[1] + l[3]]) + ((-2 + dim)*dim*kk[l[1], p[1]]^2*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[p[3], p[3]])/
      (4*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (dim^2*kk[l[1], p[1]]^2*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[3], p[3]])/
      (2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (3*dim^2*kk[l[1], p[1]]^2*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[3], p[3]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
        l[1] + l[3]]) + (dim^3*kk[l[1], p[1]]^2*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[p[3], p[3]])/(4*(-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (6*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[1], p[1]]*kk[l[2], p[1]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     ((-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[1], p[1]]*kk[l[2], p[1]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[1], p[1]]*kk[l[2], p[1]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (6*kk[l[1], p[1]]*kk[l[2], p[1]]*kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + ((-2 + dim)*kk[l[1], p[1]]*
       kk[l[2], p[1]]*kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (dim*kk[l[1], p[1]]*kk[l[2], p[1]]*kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - 
     (20*kk[l[1], p[1]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[1]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - 
     (18*kk[l[1], p[1]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[1]]*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (7*(-2 + dim)*kk[l[1], p[1]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[1]]*kk[p[3], p[3]])/
      (2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (9*dim*kk[l[1], p[1]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], p[1]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     (18*dim*kk[l[1], p[1]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     ((-2 + dim)*dim*kk[l[1], p[1]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], p[1]]*kk[p[3], p[3]])/(2*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (dim^2*kk[l[1], p[1]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], p[1]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (11*dim^2*kk[l[1], p[1]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[1]]*kk[p[3], p[3]])/
      (2*(-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
        l[1] + l[3]]) + (dim^3*kk[l[1], p[1]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], p[1]]*kk[p[3], p[3]])/(2*(-2 + dim)*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (3*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[1]]*kk[-l[1] - l[3], p[1]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     ((-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[1]]*
       kk[-l[1] - l[3], p[1]]*kk[p[3], p[3]])/(2*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[1]]*kk[-l[1] - l[3], p[1]]*
       kk[p[3], p[3]])/(2*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     (6*kk[l[2], p[1]]*kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], p[1]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + ((-2 + dim)*kk[l[2], p[1]]*
       kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[1]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - 
     (dim*kk[l[2], p[1]]*kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], p[1]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (16*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], p[1]]^2*kk[p[3], p[3]])/(kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (12*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[1]]^2*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - 
     (3*(-2 + dim)*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[1]]^2*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (8*dim*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], p[1]]^2*kk[p[3], p[3]])/(kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (14*dim*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[1]]^2*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     ((-2 + dim)*dim*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[1]]^2*
       kk[p[3], p[3]])/(2*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (dim^2*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], p[1]]^2*kk[p[3], p[3]])/(kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (5*dim^2*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[1]]^2*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (dim^3*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], p[1]]^2*kk[p[3], p[3]])/(2*(-2 + dim)*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (5*kk[l[1], p[1]]*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + ((-2 + dim)*kk[l[1], p[1]]*
       kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (dim*kk[l[1], p[1]]*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     (4*kk[l[2], p[1]]*kk[-l[1] - l[3], p[1]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + ((-2 + dim)*kk[l[2], p[1]]*
       kk[-l[1] - l[3], p[1]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (dim*kk[l[2], p[1]]*kk[-l[1] - l[3], p[1]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (6*kk[l[1], l[2]]*kk[l[1], p[1]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     ((-2 + dim)*kk[l[1], l[2]]*kk[l[1], p[1]]*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (dim*kk[l[1], l[2]]*kk[l[1], p[1]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (6*kk[l[1], p[1]]*kk[l[2], -l[1] - l[3]]*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + ((-2 + dim)*kk[l[1], p[1]]*
       kk[l[2], -l[1] - l[3]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (dim*kk[l[1], p[1]]*kk[l[2], -l[1] - l[3]]*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (5*kk[l[1], p[1]]*kk[l[2], l[3]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     ((-2 + dim)*kk[l[1], p[1]]*kk[l[2], l[3]]*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (dim*kk[l[1], p[1]]*kk[l[2], l[3]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (9*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[p[3], p[3]])/
      (2*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     ((-2 + dim)*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[p[3], p[3]])/
      (kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (dim*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[p[3], p[3]])/
      (kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (9*kk[l[1], -l[1] - l[3]]*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (3*(-2 + dim)*kk[l[1], -l[1] - l[3]]*
       kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[p[3], p[3]])/
      (2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (3*dim*kk[l[1], -l[1] - l[3]]*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], 
        p[1]]*kk[p[3], p[3]])/(2*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (8*kk[l[1], l[3]]*kk[l[2], p[1]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     ((-2 + dim)*kk[l[1], l[3]]*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (dim*kk[l[1], l[3]]*kk[l[2], p[1]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (6*kk[l[2], p[1]]*kk[-l[1] - l[3], -l[1] - l[3]]*kk[-l[1] - l[2] - l[3], 
        p[1]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - ((-2 + dim)*kk[l[2], p[1]]*
       kk[-l[1] - l[3], -l[1] - l[3]]*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     (dim*kk[l[2], p[1]]*kk[-l[1] - l[3], -l[1] - l[3]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (8*kk[l[2], p[1]]*kk[-l[1] - l[3], l[3]]*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - ((-2 + dim)*kk[l[2], p[1]]*
       kk[-l[1] - l[3], l[3]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (dim*kk[l[2], p[1]]*kk[-l[1] - l[3], l[3]]*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     (3*kk[l[1], l[2]]*kk[-l[1] - l[3], p[1]]*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + ((-2 + dim)*kk[l[1], l[2]]*
       kk[-l[1] - l[3], p[1]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[p[3], p[3]])/
      (2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (dim*kk[l[1], l[2]]*kk[-l[1] - l[3], p[1]]*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[p[3], p[3]])/(2*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (6*kk[l[2], -l[1] - l[3]]*
       kk[-l[1] - l[3], p[1]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     ((-2 + dim)*kk[l[2], -l[1] - l[3]]*kk[-l[1] - l[3], p[1]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (dim*kk[l[2], -l[1] - l[3]]*kk[-l[1] - l[3], p[1]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (4*kk[l[2], l[3]]*kk[-l[1] - l[3], p[1]]*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + ((-2 + dim)*kk[l[2], l[3]]*
       kk[-l[1] - l[3], p[1]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (dim*kk[l[2], l[3]]*kk[-l[1] - l[3], p[1]]*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - 
     (20*kk[l[1], p[1]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[1]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - 
     (18*kk[l[1], p[1]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[1]]*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (4*(-2 + dim)*kk[l[1], p[1]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[1]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (19*dim*kk[l[1], p[1]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[1]]*
       kk[p[3], p[3]])/(2*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     (18*dim*kk[l[1], p[1]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[1]]*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + ((-2 + dim)*dim*kk[l[1], p[1]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[1]]*kk[p[3], p[3]])/
      (2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (dim^2*kk[l[1], p[1]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[1]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (11*dim^2*kk[l[1], p[1]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[1]]*kk[p[3], p[3]])/
      (2*(-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
        l[1] + l[3]]) + (dim^3*kk[l[1], p[1]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[l[3], p[1]]*kk[p[3], p[3]])/(2*(-2 + dim)*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (4*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[1]]*kk[l[3], p[1]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     ((-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[1]]*kk[l[3], p[1]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[1]]*kk[l[3], p[1]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (5*kk[l[2], p[1]]*kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*kk[l[3], p[1]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + ((-2 + dim)*kk[l[2], p[1]]*
       kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*kk[l[3], p[1]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (dim*kk[l[2], p[1]]*kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*kk[l[3], p[1]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (23*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], p[1]]*kk[l[3], p[1]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (18*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[1]]*kk[l[3], p[1]]*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - 
     (9*(-2 + dim)*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[1]]*
       kk[l[3], p[1]]*kk[p[3], p[3]])/(2*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (11*dim*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], p[1]]*kk[l[3], p[1]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (20*dim*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[1]]*
       kk[l[3], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     ((-2 + dim)*dim*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[1]]*
       kk[l[3], p[1]]*kk[p[3], p[3]])/(2*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (dim^2*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], p[1]]*kk[l[3], p[1]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (13*dim^2*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[1]]*
       kk[l[3], p[1]]*kk[p[3], p[3]])/(2*(-2 + dim)*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (dim^3*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], p[1]]*
       kk[l[3], p[1]]*kk[p[3], p[3]])/(2*(-2 + dim)*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (6*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[l[3], p[1]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (2*(-2 + dim)*kk[l[2], p[1]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[l[3], p[1]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (2*dim*kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[l[3], p[1]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     (4*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[1]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + ((-2 + dim)*kk[l[1], l[2]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[1]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (dim*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[1]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (5*kk[l[2], -l[1] - l[3]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[1]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     ((-2 + dim)*kk[l[2], -l[1] - l[3]]*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[l[3], p[1]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (dim*kk[l[2], -l[1] - l[3]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[1]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (6*kk[l[2], l[3]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[1]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (2*(-2 + dim)*kk[l[2], l[3]]*
       kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[1]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (2*dim*kk[l[2], l[3]]*kk[-l[1] - l[2] - l[3], p[1]]*kk[l[3], p[1]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (16*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[l[3], p[1]]^2*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (12*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[l[3], p[1]]^2*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (4*(-2 + dim)*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[1]]^2*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (9*dim*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[l[3], p[1]]^2*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (14*dim*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[l[3], p[1]]^2*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     ((-2 + dim)*dim*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[1]]^2*
       kk[p[3], p[3]])/(2*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (dim^2*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[l[3], p[1]]^2*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (5*dim^2*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[l[3], p[1]]^2*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (dim^3*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[1]]^2*kk[p[3], p[3]])/
      (2*(-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
        l[1] + l[3]]) - (kk[l[2], p[1]]*kk[-l[1] - l[2] - l[3], p[1]]*
       kk[l[1] + l[3], p[1]]*kk[p[3], p[3]])/(2*kk[l[3], l[3]]*kk[l[3], p[1]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (73*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[p[1], p[1]]*kk[p[3], p[3]])/(4*kk[l[1], l[1]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (12*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (69*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[p[1], p[1]]*kk[p[3], p[3]])/(2*(-2 + dim)*kk[l[1], l[1]]*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     (2*(-2 + dim)*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (31*dim*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (4*kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (23*dim*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (129*dim*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (4*(-2 + dim)*kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     ((-2 + dim)*dim*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/(4*kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (3*dim^2*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (4*kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (14*dim^2*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (9*dim^2*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (13*dim^3*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (4*(-2 + dim)^2*kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (3*dim^3*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (4*(-2 + dim)*kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (dim^4*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (4*(-2 + dim)^2*kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (10*kk[l[1], l[2]]*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - 
     (12*kk[l[1], l[2]]*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - ((-2 + dim)*kk[l[1], l[2]]*
       kk[l[1], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (2*dim*kk[l[1], l[2]]*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     (8*dim*kk[l[1], l[2]]*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - 
     (dim^2*kk[l[1], l[2]]*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (11*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], -l[1] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (9*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], -l[1] - l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - 
     ((-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], -l[1] - l[3]]*
       kk[p[1], p[1]]*kk[p[3], p[3]])/(2*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], -l[1] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (9*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], -l[1] - l[3]]*
       kk[p[1], p[1]]*kk[p[3], p[3]])/(2*(-2 + dim)*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (dim^2*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], -l[1] - l[3]]*
       kk[p[1], p[1]]*kk[p[3], p[3]])/(2*(-2 + dim)*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (73*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (4*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (12*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      ((-2 + dim)^2*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (69*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (2*(-2 + dim)*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (2*(-2 + dim)*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/(kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (31*dim*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (4*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (23*dim*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      ((-2 + dim)^2*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (129*dim*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (4*(-2 + dim)*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     ((-2 + dim)*dim*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/(4*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (3*dim^2*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (4*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (14*dim^2*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      ((-2 + dim)^2*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (9*dim^2*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      ((-2 + dim)*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (13*dim^3*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (4*(-2 + dim)^2*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (3*dim^3*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (4*(-2 + dim)*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (dim^4*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (4*(-2 + dim)^2*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (24*kk[l[1], -l[1] - l[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (18*kk[l[1], -l[1] - l[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
        l[1] + l[3]]) + (52*kk[l[1], -l[1] - l[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
        l[1] + l[3]]) + (9*(-2 + dim)*kk[l[1], -l[1] - l[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (4*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (35*dim*kk[l[1], -l[1] - l[3]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[p[1], p[1]]*kk[p[3], p[3]])/(4*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (33*dim*kk[l[1], -l[1] - l[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
        l[1] + l[3]]) - (85*dim*kk[l[1], -l[1] - l[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (2*(-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
        l[1] + l[3]]) - ((-2 + dim)*dim*kk[l[1], -l[1] - l[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (4*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (3*dim^2*kk[l[1], -l[1] - l[3]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[p[1], p[1]]*kk[p[3], p[3]])/(4*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (37*dim^2*kk[l[1], -l[1] - l[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (2*(-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
        l[1] + l[3]]) + (41*dim^2*kk[l[1], -l[1] - l[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (4*(-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
        l[1] + l[3]]) - (15*dim^3*kk[l[1], -l[1] - l[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (4*(-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
        l[1] + l[3]]) - (3*dim^3*kk[l[1], -l[1] - l[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (4*(-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
        l[1] + l[3]]) + (dim^4*kk[l[1], -l[1] - l[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (4*(-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
        l[1] + l[3]]) + (26*kk[l[1], l[3]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[p[1], p[1]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     (18*kk[l[1], l[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     (53*kk[l[1], l[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (2*(-2 + dim)*kk[l[1], l[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (35*dim*kk[l[1], l[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/(4*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - 
     (33*dim*kk[l[1], l[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - 
     (89*dim*kk[l[1], l[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/(2*(-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - ((-2 + dim)*dim*kk[l[1], l[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (4*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (3*dim^2*kk[l[1], l[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/(4*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (37*dim^2*kk[l[1], l[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (2*(-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
        l[1] + l[3]]) + (21*dim^2*kk[l[1], l[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (2*(-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
        l[1] + l[3]]) - (15*dim^3*kk[l[1], l[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (4*(-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
        l[1] + l[3]]) - (3*dim^3*kk[l[1], l[3]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[p[1], p[1]]*kk[p[3], p[3]])/(4*(-2 + dim)*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (dim^4*kk[l[1], l[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/(4*(-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (15*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (9*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - 
     ((-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/(2*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (11*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/(2*(-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (dim^2*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (2*(-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
        l[1] + l[3]]) + (35*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], -l[1] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (12*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], -l[1] - l[3]]*
       kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (36*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], -l[1] - l[3]]*
       kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (7*(-2 + dim)*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], 
        -l[1] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (4*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (29*dim*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], -l[1] - l[3]]*
       kk[p[1], p[1]]*kk[p[3], p[3]])/(4*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (23*dim*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], -l[1] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
        l[1] + l[3]]) - (63*dim*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], -l[1] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (2*(-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
        l[1] + l[3]]) - ((-2 + dim)*dim*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], -l[1] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (4*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (3*dim^2*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], -l[1] - l[3]]*
       kk[p[1], p[1]]*kk[p[3], p[3]])/(4*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     (14*dim^2*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], -l[1] - l[3]]*
       kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (35*dim^2*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], -l[1] - l[3]]*
       kk[p[1], p[1]]*kk[p[3], p[3]])/(4*(-2 + dim)*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (13*dim^3*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], -l[1] - l[3]]*
       kk[p[1], p[1]]*kk[p[3], p[3]])/(4*(-2 + dim)^2*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (3*dim^3*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], -l[1] - l[3]]*
       kk[p[1], p[1]]*kk[p[3], p[3]])/(4*(-2 + dim)*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (dim^4*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], -l[1] - l[3]]*
       kk[p[1], p[1]]*kk[p[3], p[3]])/(4*(-2 + dim)^2*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (11*kk[l[1], l[2]]*kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/(2*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - 
     (9*kk[l[1], l[2]]*kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - ((-2 + dim)*kk[l[1], l[2]]*
       kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (dim*kk[l[1], l[2]]*kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     (9*dim*kk[l[1], l[2]]*kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*
       kk[p[1], p[1]]*kk[p[3], p[3]])/(2*(-2 + dim)*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (dim^2*kk[l[1], l[2]]*kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*
       kk[p[1], p[1]]*kk[p[3], p[3]])/(2*(-2 + dim)*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (6*kk[l[2], -l[1] - l[3]]*kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*
       kk[p[1], p[1]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (12*kk[l[2], -l[1] - l[3]]*
       kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
        l[1] + l[3]]) - ((-2 + dim)*kk[l[2], -l[1] - l[3]]*
       kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (dim*kk[l[2], -l[1] - l[3]]*kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*
       kk[p[1], p[1]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (5*dim*kk[l[2], -l[1] - l[3]]*
       kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
        l[1] + l[3]]) - (dim^2*kk[l[2], -l[1] - l[3]]*
       kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (2*(-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
        l[1] + l[3]]) - (11*kk[l[2], l[3]]*kk[-l[1] - l[3], 
        -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (9*kk[l[2], l[3]]*kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - ((-2 + dim)*kk[l[2], l[3]]*
       kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (dim*kk[l[2], l[3]]*kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     (9*dim*kk[l[2], l[3]]*kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*
       kk[p[1], p[1]]*kk[p[3], p[3]])/(2*(-2 + dim)*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (dim^2*kk[l[2], l[3]]*kk[-l[1] - l[3], -l[1] - l[2] - l[3]]*
       kk[p[1], p[1]]*kk[p[3], p[3]])/(2*(-2 + dim)*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (24*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (18*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
        l[1] + l[3]]) + (52*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
        l[1] + l[3]]) + (9*(-2 + dim)*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (4*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (35*dim*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], l[3]]*
       kk[p[1], p[1]]*kk[p[3], p[3]])/(4*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (33*dim*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
        l[1] + l[3]]) - (85*dim*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (2*(-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
        l[1] + l[3]]) - ((-2 + dim)*dim*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[1] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (4*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (3*dim^2*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], l[3]]*
       kk[p[1], p[1]]*kk[p[3], p[3]])/(4*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     (37*dim^2*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], l[3]]*
       kk[p[1], p[1]]*kk[p[3], p[3]])/(2*(-2 + dim)^2*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (41*dim^2*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], l[3]]*
       kk[p[1], p[1]]*kk[p[3], p[3]])/(4*(-2 + dim)*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (15*dim^3*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], l[3]]*
       kk[p[1], p[1]]*kk[p[3], p[3]])/(4*(-2 + dim)^2*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (3*dim^3*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], l[3]]*
       kk[p[1], p[1]]*kk[p[3], p[3]])/(4*(-2 + dim)*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (dim^4*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[1] - l[3], l[3]]*
       kk[p[1], p[1]]*kk[p[3], p[3]])/(4*(-2 + dim)^2*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (15*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/(2*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - 
     (9*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - ((-2 + dim)*kk[l[1], l[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (dim*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     (11*dim*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/(2*(-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - 
     (dim^2*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/(2*(-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (11*kk[l[2], -l[1] - l[3]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (9*kk[l[2], -l[1] - l[3]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - ((-2 + dim)*kk[l[2], -l[1] - l[3]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (dim*kk[l[2], -l[1] - l[3]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (9*dim*kk[l[2], -l[1] - l[3]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (2*(-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
        l[1] + l[3]]) - (dim^2*kk[l[2], -l[1] - l[3]]*kk[-l[1] - l[2] - l[3], 
        l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/(2*(-2 + dim)*kk[l[1], l[1]]*
       kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
     (10*kk[l[2], l[3]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - 
     (12*kk[l[2], l[3]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - ((-2 + dim)*kk[l[2], l[3]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (2*dim*kk[l[2], l[3]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     (8*dim*kk[l[2], l[3]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - 
     (dim^2*kk[l[2], l[3]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (kk[l[2], -l[1] - l[2] - l[3]]*
       kk[l[1] + l[3], p[1]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (4*kk[l[3], l[3]]*kk[l[3], p[1]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (kk[l[2], -l[1] - l[2] - l[3]]*kk[l[1] + l[3], p[1]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/(2*(-2 + dim)*kk[l[3], l[3]]*kk[l[3], p[1]]*
       kk[l[1] + l[3], l[1] + l[3]]) - (dim*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[l[1] + l[3], p[1]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (4*(-2 + dim)*kk[l[3], l[3]]*kk[l[3], p[1]]*kk[l[1] + l[3], 
        l[1] + l[3]]) + (kk[l[2], -l[1] - l[2] - l[3]]*kk[l[1] + l[3], p[3]]*
       kk[p[1], p[1]]*kk[p[3], p[3]])/(4*kk[l[1], l[1]]*kk[l[1], p[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (kk[l[2], -l[1] - l[2] - l[3]]*
       kk[l[1] + l[3], p[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (2*(-2 + dim)*kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[1] + l[3], 
        l[1] + l[3]]) - (dim*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[l[1] + l[3], p[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      (4*(-2 + dim)*kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[1] + l[3], 
        l[1] + l[3]]) - (kk[l[2], -l[1] - l[2] - l[3]]*kk[l[1] + l[3], p[1]]*
       kk[p[1], p[3]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - 
     ((-2 + dim)*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[1] + l[3], p[1]]*
       kk[p[1], p[3]]*kk[p[3], p[3]])/(2*kk[l[1], l[1]]*kk[l[1], p[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + (dim*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[l[1] + l[3], p[1]]*kk[p[1], p[3]]*kk[p[3], p[3]])/
      (2*kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (kk[l[1], l[1] + l[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[3]]^2*
       kk[p[3], p[3]])/(2*kk[l[1], l[1]]*kk[l[1], p[3]]^2*
       kk[l[1] + l[3], l[1] + l[3]]) + ((-2 + dim)*kk[l[1], l[1] + l[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[p[1], p[3]]^2*kk[p[3], p[3]])/
      (4*kk[l[1], l[1]]*kk[l[1], p[3]]^2*kk[l[1] + l[3], l[1] + l[3]]) - 
     (dim*kk[l[1], l[1] + l[3]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[p[1], p[3]]^2*kk[p[3], p[3]])/(4*kk[l[1], l[1]]*kk[l[1], p[3]]^2*
       kk[l[1] + l[3], l[1] + l[3]])))/(16*(-2 + dim)^2*kk[l[2], l[2]]) - 
  (kk[p[1], p[1]]*((2*kk[l[1], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]) + 
     ((-2 + dim)*kk[l[1], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[p[2], p[2]])/
      (2*kk[l[2], l[2]]*kk[l[3], l[3]]) - 
     (dim*kk[l[1], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[p[2], p[2]])/
      (2*kk[l[2], l[2]]*kk[l[3], l[3]]) - 
     ((-2 + dim)*kk[l[1], p[3]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]) - ((-2 + dim)*kk[l[1], p[2]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]) + 
     ((-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[2], p[3]]^2)/
      (2*kk[l[2], l[2]]*kk[l[3], l[3]]) + 
     (2*kk[l[1], p[2]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]) + ((-2 + dim)*kk[l[1], p[2]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[p[3], p[3]])/
      (2*kk[l[2], l[2]]*kk[l[3], l[3]]) - 
     (dim*kk[l[1], p[2]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[p[3], p[3]])/
      (2*kk[l[2], l[2]]*kk[l[3], l[3]]) - 
     (2*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]) - (2*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
       kk[l[3], l[3]]) - ((-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[p[2], p[2]]*kk[p[3], p[3]])/(4*kk[l[2], l[2]]*kk[l[3], l[3]]) + 
     (dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (2*kk[l[2], l[2]]*kk[l[3], l[3]]) + 
     (3*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (2*(-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]) - 
     (dim^2*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (4*(-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]])))/
   (16*(-2 + dim)^2*kk[l[1], l[1]]) - 
  (kk[p[1], p[1]]*((-2*(-2 + dim)*kk[l[1], p[3]]*kk[l[2], p[2]]*
       kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], p[2]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (2*(-2 + dim)*kk[l[1], p[2]]*kk[l[2], p[3]]^2*kk[-l[1] - l[2] - l[3], 
        p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     ((-2 + dim)*kk[l[1], p[3]]*kk[l[2], p[3]]*kk[-l[2] - l[3], p[2]]*
       kk[-l[1] - l[2] - l[3], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (2*(-2 + dim)*kk[l[1], p[3]]*
       kk[l[2], p[2]]*kk[-l[2] - l[3], p[3]]*kk[-l[1] - l[2] - l[3], p[2]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (3*(-2 + dim)*kk[l[1], p[2]]*kk[l[2], p[3]]*kk[-l[2] - l[3], p[3]]*
       kk[-l[1] - l[2] - l[3], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (2*(-2 + dim)*kk[l[1], p[3]]*
       kk[-l[2] - l[3], p[2]]*kk[-l[2] - l[3], p[3]]*kk[-l[1] - l[2] - l[3], 
        p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (2*(-2 + dim)*kk[l[1], p[2]]*kk[-l[2] - l[3], p[3]]^2*
       kk[-l[1] - l[2] - l[3], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + ((-2 + dim)*kk[l[1], p[3]]*
       kk[l[2], p[2]]^2*kk[-l[1] - l[2] - l[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (2*(-2 + dim)*kk[l[1], p[2]]*kk[l[2], p[2]]*kk[l[2], p[3]]*
       kk[-l[1] - l[2] - l[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (2*(-2 + dim)*kk[l[1], p[3]]*
       kk[l[2], p[2]]*kk[-l[2] - l[3], p[2]]*kk[-l[1] - l[2] - l[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     ((-2 + dim)*kk[l[1], p[2]]*kk[l[2], p[3]]*kk[-l[2] - l[3], p[2]]*
       kk[-l[1] - l[2] - l[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (2*(-2 + dim)*kk[l[1], p[3]]*
       kk[-l[2] - l[3], p[2]]^2*kk[-l[1] - l[2] - l[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (2*(-2 + dim)*kk[l[1], p[2]]*kk[l[2], p[2]]*kk[-l[2] - l[3], p[3]]*
       kk[-l[1] - l[2] - l[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (2*(-2 + dim)*kk[l[1], p[2]]*
       kk[-l[2] - l[3], p[2]]*kk[-l[2] - l[3], p[3]]*kk[-l[1] - l[2] - l[3], 
        p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     ((-2 + dim)*kk[l[1], p[3]]*kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[l[3], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - ((-2 + dim)*kk[l[1], p[3]]*
       kk[-l[2] - l[3], p[3]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[2]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (2*(-2 + dim)*kk[l[1], p[3]]*kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], 
        p[3]]*kk[l[3], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - ((-2 + dim)*kk[l[1], p[2]]*
       kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[l[3], p[2]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (3*(-2 + dim)*kk[l[1], p[3]]*kk[-l[2] - l[3], p[2]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[l[3], p[2]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     ((-2 + dim)*kk[l[1], p[2]]*kk[-l[2] - l[3], p[3]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[l[3], p[2]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (2*(-2 + dim)*kk[l[1], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[l[3], p[2]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (2*(-2 + dim)*kk[l[1], p[3]]*
       kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (2*(-2 + dim)*kk[l[1], p[2]]*kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], 
        p[2]]*kk[l[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (2*(-2 + dim)*kk[l[1], p[3]]*
       kk[-l[2] - l[3], p[2]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (2*(-2 + dim)*kk[l[1], p[2]]*kk[-l[2] - l[3], p[3]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (2*(-2 + dim)*kk[l[1], p[2]]*kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], 
        p[3]]*kk[l[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (2*(-2 + dim)*kk[l[1], p[2]]*
       kk[-l[2] - l[3], p[2]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[l[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (2*(-2 + dim)*kk[l[1], p[3]]*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[l[3], p[2]]*kk[l[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (2*(-2 + dim)*kk[l[1], p[2]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[l[3], p[2]]*kk[l[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     ((-2 + dim)*kk[l[1], p[2]]*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[l[3], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - 
     (9*kk[l[1], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[p[2], p[2]])/
      (2*kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     ((-2 + dim)*kk[l[1], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[p[2], p[2]])/
      (kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (dim*kk[l[1], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[p[2], p[2]])/
      (kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (6*kk[l[1], p[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[2], p[3]]*
       kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (2*(-2 + dim)*kk[l[1], p[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[l[2], p[3]]*kk[p[2], p[2]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (2*dim*kk[l[1], p[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[2], p[3]]*
       kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (16*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[3]]^2*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (12*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[3]]^2*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (4*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[3]]^2*
       kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (9*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[3]]^2*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (14*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[3]]^2*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     ((-2 + dim)*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[3]]^2*
       kk[p[2], p[2]])/(2*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (dim^2*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[3]]^2*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (5*dim^2*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[3]]^2*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (dim^3*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[3]]^2*kk[p[2], p[2]])/
      (2*(-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
        l[2] + l[3]]) + (5*kk[l[1], p[3]]*kk[l[2], p[3]]*
       kk[-l[2] - l[3], -l[1] - l[2] - l[3]]*kk[p[2], p[2]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     ((-2 + dim)*kk[l[1], p[3]]*kk[l[2], p[3]]*kk[-l[2] - l[3], 
        -l[1] - l[2] - l[3]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (dim*kk[l[1], p[3]]*kk[l[2], p[3]]*
       kk[-l[2] - l[3], -l[1] - l[2] - l[3]]*kk[p[2], p[2]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (4*kk[l[1], p[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], p[3]]*
       kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + ((-2 + dim)*kk[l[1], p[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], p[3]]*kk[p[2], p[2]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (dim*kk[l[1], p[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], p[3]]*
       kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (23*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[3]]*kk[-l[2] - l[3], p[3]]*kk[p[2], p[2]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (18*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[3]]*kk[-l[2] - l[3], p[3]]*
       kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - 
     (9*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[3]]*
       kk[-l[2] - l[3], p[3]]*kk[p[2], p[2]])/(2*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (11*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[3]]*
       kk[-l[2] - l[3], p[3]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (20*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[3]]*kk[-l[2] - l[3], p[3]]*kk[p[2], p[2]])/
      ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
        l[2] + l[3]]) + ((-2 + dim)*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[3]]*kk[-l[2] - l[3], p[3]]*kk[p[2], p[2]])/
      (2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (dim^2*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[3]]*
       kk[-l[2] - l[3], p[3]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - 
     (13*dim^2*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[3]]*
       kk[-l[2] - l[3], p[3]]*kk[p[2], p[2]])/(2*(-2 + dim)*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (dim^3*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[3]]*
       kk[-l[2] - l[3], p[3]]*kk[p[2], p[2]])/(2*(-2 + dim)*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (6*kk[l[1], p[3]]*kk[-l[2] - l[3], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], p[3]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + ((-2 + dim)*kk[l[1], p[3]]*
       kk[-l[2] - l[3], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], p[3]]*
       kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - 
     (dim*kk[l[1], p[3]]*kk[-l[2] - l[3], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], p[3]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (16*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], p[3]]^2*kk[p[2], p[2]])/(kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (12*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], p[3]]^2*
       kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - 
     (3*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], p[3]]^2*
       kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (8*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], p[3]]^2*kk[p[2], p[2]])/(kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (14*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], p[3]]^2*
       kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + 
     ((-2 + dim)*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], p[3]]^2*
       kk[p[2], p[2]])/(2*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (dim^2*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], p[3]]^2*kk[p[2], p[2]])/(kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (5*dim^2*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], p[3]]^2*
       kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (dim^3*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], p[3]]^2*kk[p[2], p[2]])/(2*(-2 + dim)*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (4*kk[l[1], p[3]]*kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + ((-2 + dim)*kk[l[1], p[3]]*
       kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (dim*kk[l[1], p[3]]*kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + 
     (3*kk[l[1], p[3]]*kk[-l[2] - l[3], p[3]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + ((-2 + dim)*kk[l[1], p[3]]*
       kk[-l[2] - l[3], p[3]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]])/
      (2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (dim*kk[l[1], p[3]]*kk[-l[2] - l[3], p[3]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[2], p[2]])/(2*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - 
     (5*kk[l[1], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[p[2], p[2]])/
      (kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     ((-2 + dim)*kk[l[1], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[p[2], p[2]])/
      (kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (dim*kk[l[1], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[p[2], p[2]])/
      (kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (8*kk[l[1], p[3]]*kk[l[2], -l[2] - l[3]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - ((-2 + dim)*kk[l[1], p[3]]*
       kk[l[2], -l[2] - l[3]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[p[2], p[2]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (dim*kk[l[1], p[3]]*kk[l[2], -l[2] - l[3]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (8*kk[l[1], p[3]]*kk[l[2], l[3]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[p[2], p[2]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     ((-2 + dim)*kk[l[1], p[3]]*kk[l[2], l[3]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (dim*kk[l[1], p[3]]*kk[l[2], l[3]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[p[2], p[2]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (6*kk[l[1], l[2]]*kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (2*(-2 + dim)*kk[l[1], l[2]]*
       kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[p[2], p[2]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (2*dim*kk[l[1], l[2]]*kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (5*kk[l[1], -l[2] - l[3]]*
       kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[p[2], p[2]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     ((-2 + dim)*kk[l[1], -l[2] - l[3]]*kk[l[2], p[3]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[p[2], p[2]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (dim*kk[l[1], -l[2] - l[3]]*kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (4*kk[l[1], l[3]]*kk[l[2], p[3]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[p[2], p[2]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     ((-2 + dim)*kk[l[1], l[3]]*kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (dim*kk[l[1], l[3]]*kk[l[2], p[3]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[p[2], p[2]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (6*kk[l[1], p[3]]*kk[-l[2] - l[3], -l[2] - l[3]]*kk[-l[1] - l[2] - l[3], 
        p[3]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - ((-2 + dim)*kk[l[1], p[3]]*
       kk[-l[2] - l[3], -l[2] - l[3]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + 
     (dim*kk[l[1], p[3]]*kk[-l[2] - l[3], -l[2] - l[3]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[p[2], p[2]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (9*kk[l[1], p[3]]*kk[-l[2] - l[3], l[3]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (3*(-2 + dim)*kk[l[1], p[3]]*
       kk[-l[2] - l[3], l[3]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[p[2], p[2]])/
      (2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (3*dim*kk[l[1], p[3]]*kk[-l[2] - l[3], l[3]]*kk[-l[1] - l[2] - l[3], 
        p[3]]*kk[p[2], p[2]])/(2*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + 
     (4*kk[l[1], l[2]]*kk[-l[2] - l[3], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + ((-2 + dim)*kk[l[1], l[2]]*
       kk[-l[2] - l[3], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[p[2], p[2]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (dim*kk[l[1], l[2]]*kk[-l[2] - l[3], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (6*kk[l[1], -l[2] - l[3]]*
       kk[-l[2] - l[3], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[p[2], p[2]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     ((-2 + dim)*kk[l[1], -l[2] - l[3]]*kk[-l[2] - l[3], p[3]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[p[2], p[2]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (dim*kk[l[1], -l[2] - l[3]]*kk[-l[2] - l[3], p[3]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[p[2], p[2]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (3*kk[l[1], l[3]]*kk[-l[2] - l[3], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + ((-2 + dim)*kk[l[1], l[3]]*
       kk[-l[2] - l[3], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[p[2], p[2]])/
      (2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (dim*kk[l[1], l[3]]*kk[-l[2] - l[3], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[p[2], p[2]])/(2*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + 
     (5*kk[l[1], p[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[3]]*
       kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + ((-2 + dim)*kk[l[1], p[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[3]]*kk[p[2], p[2]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (dim*kk[l[1], p[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[3]]*
       kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (20*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[3]]*kk[l[3], p[3]]*kk[p[2], p[2]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (18*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[3]]*kk[l[3], p[3]]*
       kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - 
     (4*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[3]]*
       kk[l[3], p[3]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (19*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[3]]*kk[l[3], p[3]]*kk[p[2], p[2]])/
      (2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (18*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[3]]*kk[l[3], p[3]]*
       kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + 
     ((-2 + dim)*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[3]]*
       kk[l[3], p[3]]*kk[p[2], p[2]])/(2*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (dim^2*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[3]]*kk[l[3], p[3]]*kk[p[2], p[2]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (11*dim^2*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[3]]*kk[l[3], p[3]]*
       kk[p[2], p[2]])/(2*(-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (dim^3*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[3]]*kk[l[3], p[3]]*kk[p[2], p[2]])/
      (2*(-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
        l[2] + l[3]]) + (6*kk[l[1], p[3]]*kk[-l[2] - l[3], 
        -l[1] - l[2] - l[3]]*kk[l[3], p[3]]*kk[p[2], p[2]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     ((-2 + dim)*kk[l[1], p[3]]*kk[-l[2] - l[3], -l[1] - l[2] - l[3]]*
       kk[l[3], p[3]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - 
     (dim*kk[l[1], p[3]]*kk[-l[2] - l[3], -l[1] - l[2] - l[3]]*kk[l[3], p[3]]*
       kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (20*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], p[3]]*kk[l[3], p[3]]*kk[p[2], p[2]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (18*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], p[3]]*kk[l[3], p[3]]*
       kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - 
     (7*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], p[3]]*
       kk[l[3], p[3]]*kk[p[2], p[2]])/(2*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (9*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], p[3]]*kk[l[3], p[3]]*kk[p[2], p[2]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (18*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], p[3]]*
       kk[l[3], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     ((-2 + dim)*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], p[3]]*
       kk[l[3], p[3]]*kk[p[2], p[2]])/(2*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (dim^2*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], p[3]]*kk[l[3], p[3]]*kk[p[2], p[2]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (11*dim^2*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], p[3]]*
       kk[l[3], p[3]]*kk[p[2], p[2]])/(2*(-2 + dim)*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (dim^3*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], p[3]]*
       kk[l[3], p[3]]*kk[p[2], p[2]])/(2*(-2 + dim)*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (6*kk[l[1], p[3]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[l[3], p[3]]*
       kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + ((-2 + dim)*kk[l[1], p[3]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[l[3], p[3]]*kk[p[2], p[2]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (dim*kk[l[1], p[3]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[l[3], p[3]]*
       kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + 
     (5*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[l[3], p[3]]*
       kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + ((-2 + dim)*kk[l[1], l[2]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[l[3], p[3]]*kk[p[2], p[2]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (dim*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[l[3], p[3]]*
       kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (6*kk[l[1], -l[2] - l[3]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[l[3], p[3]]*kk[p[2], p[2]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     ((-2 + dim)*kk[l[1], -l[2] - l[3]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[l[3], p[3]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (dim*kk[l[1], -l[2] - l[3]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[l[3], p[3]]*kk[p[2], p[2]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (6*kk[l[1], l[3]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[l[3], p[3]]*
       kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + ((-2 + dim)*kk[l[1], l[3]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[l[3], p[3]]*kk[p[2], p[2]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (dim*kk[l[1], l[3]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[l[3], p[3]]*
       kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (12*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[3], p[3]]^2*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (12*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[3], p[3]]^2*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (2*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[3], p[3]]^2*
       kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (5*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[3], p[3]]^2*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (11*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[3], p[3]]^2*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     ((-2 + dim)*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[3], p[3]]^2*
       kk[p[2], p[2]])/(4*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (dim^2*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[3], p[3]]^2*kk[p[2], p[2]])/(2*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (3*dim^2*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[3], p[3]]^2*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (dim^3*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[3], p[3]]^2*kk[p[2], p[2]])/
      (4*(-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
        l[2] + l[3]]) - (kk[l[1], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[l[2] + l[3], p[3]]*kk[p[2], p[2]])/(2*kk[l[2], l[2]]*kk[l[2], p[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + ((-2 + dim)*kk[l[1], p[3]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     ((-2 + dim)*kk[l[1], p[2]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (2*(-2 + dim)*kk[l[1], p[3]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[l[2], p[2]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (2*(-2 + dim)*kk[l[1], p[2]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[l[2], p[3]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (12*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[2]]*kk[l[2], p[3]]*
       kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + 
     (8*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[2]]*
       kk[l[2], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (8*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[2]]*kk[l[2], p[3]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     ((-2 + dim)*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[2]]*
       kk[l[2], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (dim^2*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[2]]*kk[l[2], p[3]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (2*(-2 + dim)*kk[l[1], p[3]]*kk[l[2], p[2]]*kk[-l[2] - l[3], 
        -l[1] - l[2] - l[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (2*(-2 + dim)*kk[l[1], p[2]]*
       kk[l[2], p[3]]*kk[-l[2] - l[3], -l[1] - l[2] - l[3]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     ((-2 + dim)*kk[l[1], p[3]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], p[2]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (8*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[3]]*kk[-l[2] - l[3], p[2]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (6*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[3]]*
       kk[-l[2] - l[3], p[2]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (6*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[3]]*kk[-l[2] - l[3], p[2]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     ((-2 + dim)*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[3]]*
       kk[-l[2] - l[3], p[2]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (dim^2*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[3]]*kk[-l[2] - l[3], p[2]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (2*(-2 + dim)*kk[l[1], p[3]]*kk[-l[2] - l[3], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], p[2]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - ((-2 + dim)*kk[l[1], p[2]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], p[3]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (10*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[2]]*kk[-l[2] - l[3], p[3]]*
       kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + 
     (7*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[2]]*
       kk[-l[2] - l[3], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (7*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[2]]*kk[-l[2] - l[3], p[3]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     ((-2 + dim)*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[2]]*
       kk[-l[2] - l[3], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (dim^2*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[2]]*kk[-l[2] - l[3], p[3]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (2*(-2 + dim)*kk[l[1], p[2]]*kk[-l[2] - l[3], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (12*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], p[2]]*kk[-l[2] - l[3], p[3]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (10*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], p[2]]*
       kk[-l[2] - l[3], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (10*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], p[2]]*kk[-l[2] - l[3], p[3]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (2*(-2 + dim)*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], p[2]]*
       kk[-l[2] - l[3], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (2*dim^2*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], p[2]]*kk[-l[2] - l[3], p[3]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (2*(-2 + dim)*kk[l[1], p[3]]*kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], 
        l[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - ((-2 + dim)*kk[l[1], p[2]]*
       kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     ((-2 + dim)*kk[l[1], p[3]]*kk[-l[2] - l[3], p[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     ((-2 + dim)*kk[l[1], p[2]]*kk[-l[2] - l[3], p[3]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     ((-2 + dim)*kk[l[1], p[3]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[p[2], p[3]])/
      (kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (3*(-2 + dim)*kk[l[1], p[3]]*kk[l[2], -l[2] - l[3]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (3*(-2 + dim)*kk[l[1], p[3]]*kk[l[2], l[3]]*kk[-l[1] - l[2] - l[3], 
        p[2]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (2*(-2 + dim)*kk[l[1], l[2]]*
       kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (2*(-2 + dim)*kk[l[1], -l[2] - l[3]]*kk[l[2], p[3]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     ((-2 + dim)*kk[l[1], l[3]]*kk[l[2], p[3]]*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (2*(-2 + dim)*kk[l[1], p[3]]*
       kk[-l[2] - l[3], -l[2] - l[3]]*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (3*(-2 + dim)*kk[l[1], p[3]]*
       kk[-l[2] - l[3], l[3]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     ((-2 + dim)*kk[l[1], l[2]]*kk[-l[2] - l[3], p[3]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (2*(-2 + dim)*kk[l[1], -l[2] - l[3]]*kk[-l[2] - l[3], p[3]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     ((-2 + dim)*kk[l[1], l[3]]*kk[-l[2] - l[3], p[3]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     ((-2 + dim)*kk[l[1], p[2]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[p[2], p[3]])/
      (kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (3*(-2 + dim)*kk[l[1], p[2]]*kk[l[2], -l[2] - l[3]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (3*(-2 + dim)*kk[l[1], p[2]]*kk[l[2], l[3]]*kk[-l[1] - l[2] - l[3], 
        p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (2*(-2 + dim)*kk[l[1], l[2]]*
       kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (2*(-2 + dim)*kk[l[1], -l[2] - l[3]]*kk[l[2], p[2]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (2*(-2 + dim)*kk[l[1], l[3]]*kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], 
        p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (2*(-2 + dim)*kk[l[1], p[2]]*
       kk[-l[2] - l[3], -l[2] - l[3]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (3*(-2 + dim)*kk[l[1], p[2]]*
       kk[-l[2] - l[3], l[3]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     ((-2 + dim)*kk[l[1], l[2]]*kk[-l[2] - l[3], p[2]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (2*(-2 + dim)*kk[l[1], -l[2] - l[3]]*kk[-l[2] - l[3], p[2]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     ((-2 + dim)*kk[l[1], l[3]]*kk[-l[2] - l[3], p[2]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     ((-2 + dim)*kk[l[1], p[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[2]]*
       kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (6*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[3]]*kk[l[3], p[2]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (4*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[3]]*
       kk[l[3], p[2]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (4*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[3]]*kk[l[3], p[2]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     ((-2 + dim)*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[3]]*
       kk[l[3], p[2]]*kk[p[2], p[3]])/(2*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (dim^2*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[3]]*kk[l[3], p[2]]*kk[p[2], p[3]])/
      (2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (2*(-2 + dim)*kk[l[1], p[3]]*kk[-l[2] - l[3], -l[1] - l[2] - l[3]]*
       kk[l[3], p[2]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (8*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], p[3]]*kk[l[3], p[2]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (6*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], p[3]]*
       kk[l[3], p[2]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (6*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], p[3]]*kk[l[3], p[2]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     ((-2 + dim)*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], p[3]]*
       kk[l[3], p[2]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (dim^2*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], p[3]]*kk[l[3], p[2]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (2*(-2 + dim)*kk[l[1], p[3]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[l[3], p[2]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - ((-2 + dim)*kk[l[1], l[2]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[l[3], p[2]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (2*(-2 + dim)*kk[l[1], -l[2] - l[3]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[l[3], p[2]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (2*(-2 + dim)*kk[l[1], l[3]]*
       kk[-l[1] - l[2] - l[3], p[3]]*kk[l[3], p[2]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (2*(-2 + dim)*kk[l[1], p[2]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[l[3], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (12*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[2]]*kk[l[3], p[3]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (8*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[2]]*
       kk[l[3], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (8*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[2]]*kk[l[3], p[3]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     ((-2 + dim)*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[2]]*
       kk[l[3], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (dim^2*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[2]]*kk[l[3], p[3]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (2*(-2 + dim)*kk[l[1], p[2]]*kk[-l[2] - l[3], -l[1] - l[2] - l[3]]*
       kk[l[3], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (10*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], p[2]]*kk[l[3], p[3]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (7*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], p[2]]*
       kk[l[3], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (7*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], p[2]]*kk[l[3], p[3]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     ((-2 + dim)*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], p[2]]*
       kk[l[3], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (dim^2*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], p[2]]*kk[l[3], p[3]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (2*(-2 + dim)*kk[l[1], p[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[l[3], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (2*(-2 + dim)*kk[l[1], l[2]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[3]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (2*(-2 + dim)*kk[l[1], -l[2] - l[3]]*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[l[3], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (2*(-2 + dim)*kk[l[1], l[3]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[3]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (12*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[3], p[2]]*kk[l[3], p[3]]*
       kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + 
     (8*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[3], p[2]]*
       kk[l[3], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (8*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[3], p[2]]*kk[l[3], p[3]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     ((-2 + dim)*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[3], p[2]]*
       kk[l[3], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (dim^2*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[3], p[2]]*kk[l[3], p[3]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     ((-2 + dim)*kk[l[1], p[3]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[l[2] + l[3], p[2]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + ((-2 + dim)*kk[l[1], p[2]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[l[2] + l[3], p[3]]*kk[p[2], p[3]])/
      (kk[l[3], l[3]]*kk[l[3], p[2]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2] + l[3], p[3]]*kk[p[2], p[2]]*
       kk[p[2], p[3]])/(kk[l[3], l[3]]*kk[l[3], p[2]]*
       kk[l[2] + l[3], l[2] + l[3]]) - 
     ((-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2] + l[3], p[3]]*
       kk[p[2], p[2]]*kk[p[2], p[3]])/(2*kk[l[3], l[3]]*kk[l[3], p[2]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2] + l[3], p[3]]*kk[p[2], p[2]]*kk[p[2], p[3]])/
      (2*kk[l[3], l[3]]*kk[l[3], p[2]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (5*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[2], p[3]]^2)/
      (kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (7*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[2], p[3]]^2)/
      (2*kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (7*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[2], p[3]]^2)/
      (2*kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     ((-2 + dim)*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[2], p[3]]^2)/
      (2*kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (dim^2*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[2], p[3]]^2)/
      (2*kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     ((-2 + dim)*kk[l[1], p[3]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[p[2], p[3]]^2)/(2*kk[l[2], l[2]]*kk[l[2], p[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - ((-2 + dim)*kk[l[1], p[3]]*
       kk[l[2], l[2] + l[3]]*kk[-l[1] - l[2] - l[3], p[3]]*kk[p[2], p[3]]^2)/
      (2*kk[l[2], l[2]]*kk[l[2], p[3]]^2*kk[l[2] + l[3], l[2] + l[3]]) + 
     ((-2 + dim)*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], p[3]]*
       kk[p[2], p[3]]^2)/(2*kk[l[2], l[2]]*kk[l[2], p[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (5*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[p[2], p[3]]^2)/(kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (7*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[2], p[3]]^2)/
      (2*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (7*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[2], p[3]]^2)/
      (2*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     ((-2 + dim)*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[2], p[3]]^2)/
      (2*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (dim^2*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[2], p[3]]^2)/
      (2*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (8*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], -l[2] - l[3]]*
       kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - 
     (5*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], -l[2] - l[3]]*
       kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (5*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], -l[2] - l[3]]*kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     ((-2 + dim)*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], -l[2] - l[3]]*
       kk[p[2], p[3]]^2)/(2*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (dim^2*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], -l[2] - l[3]]*kk[p[2], p[3]]^2)/(2*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (2*(-2 + dim)*kk[l[1], l[2]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + ((-2 + dim)*kk[l[1], -l[2] - l[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[p[2], p[3]]^2)/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (3*(-2 + dim)*kk[l[1], l[3]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[p[2], p[3]]^2)/(2*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (9*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], l[3]]*kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - 
     (6*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], l[3]]*
       kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (6*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], l[3]]*kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + 
     (3*(-2 + dim)*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], l[3]]*
       kk[p[2], p[3]]^2)/(4*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (3*dim^2*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], l[3]]*kk[p[2], p[3]]^2)/(4*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (5*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], -l[2] - l[3]]*kk[p[2], p[3]]^2)/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (7*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], 
        -l[2] - l[3]]*kk[p[2], p[3]]^2)/(2*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (7*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], -l[2] - l[3]]*kk[p[2], p[3]]^2)/
      (2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     ((-2 + dim)*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], 
        -l[2] - l[3]]*kk[p[2], p[3]]^2)/(2*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (dim^2*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], -l[2] - l[3]]*kk[p[2], p[3]]^2)/
      (2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     ((-2 + dim)*kk[l[1], l[2]]*kk[-l[2] - l[3], -l[1] - l[2] - l[3]]*
       kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + ((-2 + dim)*kk[l[1], -l[2] - l[3]]*
       kk[-l[2] - l[3], -l[1] - l[2] - l[3]]*kk[p[2], p[3]]^2)/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     ((-2 + dim)*kk[l[1], l[3]]*kk[-l[2] - l[3], -l[1] - l[2] - l[3]]*
       kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (8*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], l[3]]*kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (5*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], l[3]]*
       kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (5*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], l[3]]*kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     ((-2 + dim)*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], l[3]]*
       kk[p[2], p[3]]^2)/(2*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (dim^2*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], l[3]]*kk[p[2], p[3]]^2)/(2*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (3*(-2 + dim)*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[2], p[3]]^2)/(2*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + ((-2 + dim)*kk[l[1], -l[2] - l[3]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[3]]^2)/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (2*(-2 + dim)*kk[l[1], l[3]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - ((-2 + dim)*kk[l[1], p[2]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], l[2] + l[3]]*kk[p[2], p[3]]^2)/
      (2*kk[l[3], l[3]]*kk[l[3], p[2]]^2*kk[l[2] + l[3], l[2] + l[3]]) + 
     ((-2 + dim)*kk[l[1], p[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[2], p[3]]^2)/(2*kk[l[3], l[3]]*kk[l[3], p[2]]*
       kk[l[2] + l[3], l[2] + l[3]]) + ((-2 + dim)*kk[l[1], l[3]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[p[2], p[3]]^2)/
      (2*kk[l[3], l[3]]*kk[l[3], p[2]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (kk[l[1], -l[1] - l[2] - l[3]]*kk[l[3], l[2] + l[3]]*kk[p[2], p[2]]*
       kk[p[2], p[3]]^2)/(2*kk[l[3], l[3]]*kk[l[3], p[2]]^2*
       kk[l[2] + l[3], l[2] + l[3]]) + 
     ((-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[3], l[2] + l[3]]*
       kk[p[2], p[2]]*kk[p[2], p[3]]^2)/(4*kk[l[3], l[3]]*kk[l[3], p[2]]^2*
       kk[l[2] + l[3], l[2] + l[3]]) - (dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[3], l[2] + l[3]]*kk[p[2], p[2]]*kk[p[2], p[3]]^2)/
      (4*kk[l[3], l[3]]*kk[l[3], p[2]]^2*kk[l[2] + l[3], l[2] + l[3]]) - 
     (5*kk[l[1], p[2]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     ((-2 + dim)*kk[l[1], p[2]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (dim*kk[l[1], p[2]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (6*kk[l[1], p[2]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[2], p[2]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + ((-2 + dim)*kk[l[1], p[2]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[l[2], p[2]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (dim*kk[l[1], p[2]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[2], p[2]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (12*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[2]]^2*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (12*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[2]]^2*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (2*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[2]]^2*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (5*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[2]]^2*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (11*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[2]]^2*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     ((-2 + dim)*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[2]]^2*
       kk[p[3], p[3]])/(4*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (dim^2*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[2]]^2*kk[p[3], p[3]])/(2*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (3*dim^2*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[2]]^2*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (dim^3*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[2]]^2*kk[p[3], p[3]])/
      (4*(-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
        l[2] + l[3]]) + (6*kk[l[1], p[2]]*kk[l[2], p[2]]*
       kk[-l[2] - l[3], -l[1] - l[2] - l[3]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     ((-2 + dim)*kk[l[1], p[2]]*kk[l[2], p[2]]*kk[-l[2] - l[3], 
        -l[1] - l[2] - l[3]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (dim*kk[l[1], p[2]]*kk[l[2], p[2]]*
       kk[-l[2] - l[3], -l[1] - l[2] - l[3]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (3*kk[l[1], p[2]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], p[2]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + ((-2 + dim)*kk[l[1], p[2]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], p[2]]*kk[p[3], p[3]])/
      (2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (dim*kk[l[1], p[2]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], p[2]]*
       kk[p[3], p[3]])/(2*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (20*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[2]]*kk[-l[2] - l[3], p[2]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (18*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[2]]*kk[-l[2] - l[3], p[2]]*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - 
     (7*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[2]]*
       kk[-l[2] - l[3], p[2]]*kk[p[3], p[3]])/(2*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (9*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[2]]*
       kk[-l[2] - l[3], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (18*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[2]]*kk[-l[2] - l[3], p[2]]*kk[p[3], p[3]])/
      ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
        l[2] + l[3]]) + ((-2 + dim)*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[2]]*kk[-l[2] - l[3], p[2]]*kk[p[3], p[3]])/
      (2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (dim^2*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[2]]*
       kk[-l[2] - l[3], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - 
     (11*dim^2*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[2]]*
       kk[-l[2] - l[3], p[2]]*kk[p[3], p[3]])/(2*(-2 + dim)*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (dim^3*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[2]]*
       kk[-l[2] - l[3], p[2]]*kk[p[3], p[3]])/(2*(-2 + dim)*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (6*kk[l[1], p[2]]*kk[-l[2] - l[3], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + ((-2 + dim)*kk[l[1], p[2]]*
       kk[-l[2] - l[3], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], p[2]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - 
     (dim*kk[l[1], p[2]]*kk[-l[2] - l[3], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (16*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], p[2]]^2*kk[p[3], p[3]])/(kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (12*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], p[2]]^2*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - 
     (3*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], p[2]]^2*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (8*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], p[2]]^2*kk[p[3], p[3]])/(kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (14*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], p[2]]^2*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + 
     ((-2 + dim)*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], p[2]]^2*
       kk[p[3], p[3]])/(2*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (dim^2*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], p[2]]^2*kk[p[3], p[3]])/(kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (5*dim^2*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], p[2]]^2*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (dim^3*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], p[2]]^2*kk[p[3], p[3]])/(2*(-2 + dim)*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (5*kk[l[1], p[2]]*kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + ((-2 + dim)*kk[l[1], p[2]]*
       kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (dim*kk[l[1], p[2]]*kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + 
     (4*kk[l[1], p[2]]*kk[-l[2] - l[3], p[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + ((-2 + dim)*kk[l[1], p[2]]*
       kk[-l[2] - l[3], p[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (dim*kk[l[1], p[2]]*kk[-l[2] - l[3], p[2]]*kk[-l[1] - l[2] - l[3], l[3]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - 
     (9*kk[l[1], p[2]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[p[3], p[3]])/
      (2*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     ((-2 + dim)*kk[l[1], p[2]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[p[3], p[3]])/
      (kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (dim*kk[l[1], p[2]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[p[3], p[3]])/
      (kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (9*kk[l[1], p[2]]*kk[l[2], -l[2] - l[3]]*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (3*(-2 + dim)*kk[l[1], p[2]]*
       kk[l[2], -l[2] - l[3]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[p[3], p[3]])/
      (2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (3*dim*kk[l[1], p[2]]*kk[l[2], -l[2] - l[3]]*kk[-l[1] - l[2] - l[3], 
        p[2]]*kk[p[3], p[3]])/(2*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (8*kk[l[1], p[2]]*kk[l[2], l[3]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     ((-2 + dim)*kk[l[1], p[2]]*kk[l[2], l[3]]*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (dim*kk[l[1], p[2]]*kk[l[2], l[3]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (6*kk[l[1], l[2]]*kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + ((-2 + dim)*kk[l[1], l[2]]*
       kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (dim*kk[l[1], l[2]]*kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (6*kk[l[1], -l[2] - l[3]]*
       kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     ((-2 + dim)*kk[l[1], -l[2] - l[3]]*kk[l[2], p[2]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (dim*kk[l[1], -l[2] - l[3]]*kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (5*kk[l[1], l[3]]*kk[l[2], p[2]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     ((-2 + dim)*kk[l[1], l[3]]*kk[l[2], p[2]]*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (dim*kk[l[1], l[3]]*kk[l[2], p[2]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (6*kk[l[1], p[2]]*kk[-l[2] - l[3], -l[2] - l[3]]*kk[-l[1] - l[2] - l[3], 
        p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - ((-2 + dim)*kk[l[1], p[2]]*
       kk[-l[2] - l[3], -l[2] - l[3]]*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + 
     (dim*kk[l[1], p[2]]*kk[-l[2] - l[3], -l[2] - l[3]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (8*kk[l[1], p[2]]*kk[-l[2] - l[3], l[3]]*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - ((-2 + dim)*kk[l[1], p[2]]*
       kk[-l[2] - l[3], l[3]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (dim*kk[l[1], p[2]]*kk[-l[2] - l[3], l[3]]*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + 
     (3*kk[l[1], l[2]]*kk[-l[2] - l[3], p[2]]*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + ((-2 + dim)*kk[l[1], l[2]]*
       kk[-l[2] - l[3], p[2]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[p[3], p[3]])/
      (2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (dim*kk[l[1], l[2]]*kk[-l[2] - l[3], p[2]]*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[p[3], p[3]])/(2*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (6*kk[l[1], -l[2] - l[3]]*
       kk[-l[2] - l[3], p[2]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     ((-2 + dim)*kk[l[1], -l[2] - l[3]]*kk[-l[2] - l[3], p[2]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (dim*kk[l[1], -l[2] - l[3]]*kk[-l[2] - l[3], p[2]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (4*kk[l[1], l[3]]*kk[-l[2] - l[3], p[2]]*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + ((-2 + dim)*kk[l[1], l[3]]*
       kk[-l[2] - l[3], p[2]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (dim*kk[l[1], l[3]]*kk[-l[2] - l[3], p[2]]*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + 
     (4*kk[l[1], p[2]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[2]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + ((-2 + dim)*kk[l[1], p[2]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[2]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (dim*kk[l[1], p[2]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[l[3], p[2]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (20*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[2]]*kk[l[3], p[2]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (18*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[2]]*kk[l[3], p[2]]*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - 
     (4*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[2]]*
       kk[l[3], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (19*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[2]]*kk[l[3], p[2]]*kk[p[3], p[3]])/
      (2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (18*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[2]]*kk[l[3], p[2]]*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + 
     ((-2 + dim)*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[2]]*
       kk[l[3], p[2]]*kk[p[3], p[3]])/(2*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (dim^2*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[2]]*kk[l[3], p[2]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (11*dim^2*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], p[2]]*kk[l[3], p[2]]*
       kk[p[3], p[3]])/(2*(-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (dim^3*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], p[2]]*kk[l[3], p[2]]*kk[p[3], p[3]])/
      (2*(-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
        l[2] + l[3]]) + (5*kk[l[1], p[2]]*kk[-l[2] - l[3], 
        -l[1] - l[2] - l[3]]*kk[l[3], p[2]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     ((-2 + dim)*kk[l[1], p[2]]*kk[-l[2] - l[3], -l[1] - l[2] - l[3]]*
       kk[l[3], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - 
     (dim*kk[l[1], p[2]]*kk[-l[2] - l[3], -l[1] - l[2] - l[3]]*kk[l[3], p[2]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (23*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], p[2]]*kk[l[3], p[2]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (18*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], p[2]]*kk[l[3], p[2]]*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - 
     (9*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], p[2]]*
       kk[l[3], p[2]]*kk[p[3], p[3]])/(2*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (11*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], p[2]]*kk[l[3], p[2]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (20*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], p[2]]*
       kk[l[3], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     ((-2 + dim)*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], p[2]]*
       kk[l[3], p[2]]*kk[p[3], p[3]])/(2*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (dim^2*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], p[2]]*kk[l[3], p[2]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (13*dim^2*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], p[2]]*
       kk[l[3], p[2]]*kk[p[3], p[3]])/(2*(-2 + dim)*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (dim^3*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], p[2]]*
       kk[l[3], p[2]]*kk[p[3], p[3]])/(2*(-2 + dim)*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (6*kk[l[1], p[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[l[3], p[2]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (2*(-2 + dim)*kk[l[1], p[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[l[3], p[2]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (2*dim*kk[l[1], p[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[l[3], p[2]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + 
     (4*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[2]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + ((-2 + dim)*kk[l[1], l[2]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[2]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (dim*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[2]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (5*kk[l[1], -l[2] - l[3]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[2]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     ((-2 + dim)*kk[l[1], -l[2] - l[3]]*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[l[3], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (dim*kk[l[1], -l[2] - l[3]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[2]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (6*kk[l[1], l[3]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[2]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (2*(-2 + dim)*kk[l[1], l[3]]*
       kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[2]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (2*dim*kk[l[1], l[3]]*kk[-l[1] - l[2] - l[3], p[2]]*kk[l[3], p[2]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (16*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[3], p[2]]^2*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (12*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[3], p[2]]^2*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (4*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[3], p[2]]^2*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (9*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[3], p[2]]^2*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (14*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[3], p[2]]^2*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     ((-2 + dim)*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[3], p[2]]^2*
       kk[p[3], p[3]])/(2*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (dim^2*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[3], p[2]]^2*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (5*dim^2*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[3], p[2]]^2*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (dim^3*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[3], p[2]]^2*kk[p[3], p[3]])/
      (2*(-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
        l[2] + l[3]]) - (kk[l[1], p[2]]*kk[-l[1] - l[2] - l[3], p[2]]*
       kk[l[2] + l[3], p[2]]*kk[p[3], p[3]])/(2*kk[l[3], l[3]]*kk[l[3], p[2]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (73*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[p[2], p[2]]*kk[p[3], p[3]])/(4*kk[l[2], l[2]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (12*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (69*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[p[2], p[2]]*kk[p[3], p[3]])/(2*(-2 + dim)*kk[l[2], l[2]]*
       kk[l[2] + l[3], l[2] + l[3]]) + 
     (2*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (31*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (4*kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (23*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (129*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (4*(-2 + dim)*kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     ((-2 + dim)*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/(4*kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (3*dim^2*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (4*kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (14*dim^2*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (9*dim^2*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      ((-2 + dim)*kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (13*dim^3*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (4*(-2 + dim)^2*kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (3*dim^3*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (4*(-2 + dim)*kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (dim^4*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (4*(-2 + dim)^2*kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (73*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (4*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (12*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      ((-2 + dim)^2*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (69*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (2*(-2 + dim)*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (2*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/(kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (31*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (4*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (23*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      ((-2 + dim)^2*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (129*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (4*(-2 + dim)*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     ((-2 + dim)*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/(4*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (3*dim^2*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (4*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (14*dim^2*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      ((-2 + dim)^2*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (9*dim^2*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      ((-2 + dim)*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (13*dim^3*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (4*(-2 + dim)^2*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (3*dim^3*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (4*(-2 + dim)*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (dim^4*kk[l[1], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (4*(-2 + dim)^2*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (24*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], -l[2] - l[3]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (18*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], -l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
        l[2] + l[3]]) + (52*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], -l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
        l[2] + l[3]]) + (9*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], -l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (4*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (35*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], -l[2] - l[3]]*
       kk[p[2], p[2]]*kk[p[3], p[3]])/(4*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (33*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], -l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
        l[2] + l[3]]) - (85*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], -l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (2*(-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
        l[2] + l[3]]) - ((-2 + dim)*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], -l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (4*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (3*dim^2*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], -l[2] - l[3]]*
       kk[p[2], p[2]]*kk[p[3], p[3]])/(4*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + 
     (37*dim^2*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], -l[2] - l[3]]*
       kk[p[2], p[2]]*kk[p[3], p[3]])/(2*(-2 + dim)^2*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (41*dim^2*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], -l[2] - l[3]]*
       kk[p[2], p[2]]*kk[p[3], p[3]])/(4*(-2 + dim)*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (15*dim^3*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], -l[2] - l[3]]*
       kk[p[2], p[2]]*kk[p[3], p[3]])/(4*(-2 + dim)^2*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (3*dim^3*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], -l[2] - l[3]]*
       kk[p[2], p[2]]*kk[p[3], p[3]])/(4*(-2 + dim)*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (dim^4*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], -l[2] - l[3]]*
       kk[p[2], p[2]]*kk[p[3], p[3]])/(4*(-2 + dim)^2*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (10*kk[l[1], l[2]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - 
     (12*kk[l[1], l[2]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - ((-2 + dim)*kk[l[1], l[2]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (2*dim*kk[l[1], l[2]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + 
     (8*dim*kk[l[1], l[2]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - 
     (dim^2*kk[l[1], l[2]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (11*kk[l[1], -l[2] - l[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (9*kk[l[1], -l[2] - l[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - ((-2 + dim)*kk[l[1], -l[2] - l[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (dim*kk[l[1], -l[2] - l[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (9*dim*kk[l[1], -l[2] - l[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (2*(-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
        l[2] + l[3]]) - (dim^2*kk[l[1], -l[2] - l[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (2*(-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
        l[2] + l[3]]) - (15*kk[l[1], l[3]]*kk[l[2], -l[1] - l[2] - l[3]]*
       kk[p[2], p[2]]*kk[p[3], p[3]])/(2*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - 
     (9*kk[l[1], l[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - ((-2 + dim)*kk[l[1], l[3]]*
       kk[l[2], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (dim*kk[l[1], l[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + 
     (11*dim*kk[l[1], l[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/(2*(-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - 
     (dim^2*kk[l[1], l[3]]*kk[l[2], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/(2*(-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (26*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (18*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], l[3]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (53*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
        l[2] + l[3]]) + (2*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (35*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], l[3]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/(4*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (33*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
        l[2] + l[3]]) - (89*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], l[3]]*
       kk[p[2], p[2]]*kk[p[3], p[3]])/(2*(-2 + dim)*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     ((-2 + dim)*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], l[3]]*
       kk[p[2], p[2]]*kk[p[3], p[3]])/(4*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (3*dim^2*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (4*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (37*dim^2*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], l[3]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/(2*(-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + 
     (21*dim^2*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], l[3]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/(2*(-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - 
     (15*dim^3*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], l[3]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/(4*(-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (3*dim^3*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (4*(-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
        l[2] + l[3]]) + (dim^4*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], l[3]]*
       kk[p[2], p[2]]*kk[p[3], p[3]])/(4*(-2 + dim)^2*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (35*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], -l[2] - l[3]]*
       kk[p[2], p[2]]*kk[p[3], p[3]])/(2*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (12*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], -l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
        l[2] + l[3]]) + (36*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], -l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
        l[2] + l[3]]) + (7*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], -l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (4*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (29*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], -l[2] - l[3]]*
       kk[p[2], p[2]]*kk[p[3], p[3]])/(4*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (23*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], -l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
        l[2] + l[3]]) - (63*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], -l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (2*(-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
        l[2] + l[3]]) - ((-2 + dim)*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], -l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (4*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (3*dim^2*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], -l[2] - l[3]]*
       kk[p[2], p[2]]*kk[p[3], p[3]])/(4*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + 
     (14*dim^2*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], -l[2] - l[3]]*
       kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (35*dim^2*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], -l[2] - l[3]]*
       kk[p[2], p[2]]*kk[p[3], p[3]])/(4*(-2 + dim)*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (13*dim^3*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], -l[2] - l[3]]*
       kk[p[2], p[2]]*kk[p[3], p[3]])/(4*(-2 + dim)^2*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (3*dim^3*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], -l[2] - l[3]]*
       kk[p[2], p[2]]*kk[p[3], p[3]])/(4*(-2 + dim)*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (dim^4*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], -l[2] - l[3]]*
       kk[p[2], p[2]]*kk[p[3], p[3]])/(4*(-2 + dim)^2*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (11*kk[l[1], l[2]]*kk[-l[2] - l[3], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/(2*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - 
     (9*kk[l[1], l[2]]*kk[-l[2] - l[3], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - ((-2 + dim)*kk[l[1], l[2]]*
       kk[-l[2] - l[3], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (dim*kk[l[1], l[2]]*kk[-l[2] - l[3], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + 
     (9*dim*kk[l[1], l[2]]*kk[-l[2] - l[3], -l[1] - l[2] - l[3]]*
       kk[p[2], p[2]]*kk[p[3], p[3]])/(2*(-2 + dim)*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (dim^2*kk[l[1], l[2]]*kk[-l[2] - l[3], -l[1] - l[2] - l[3]]*
       kk[p[2], p[2]]*kk[p[3], p[3]])/(2*(-2 + dim)*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (6*kk[l[1], -l[2] - l[3]]*kk[-l[2] - l[3], -l[1] - l[2] - l[3]]*
       kk[p[2], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (12*kk[l[1], -l[2] - l[3]]*
       kk[-l[2] - l[3], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
        l[2] + l[3]]) - ((-2 + dim)*kk[l[1], -l[2] - l[3]]*
       kk[-l[2] - l[3], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (dim*kk[l[1], -l[2] - l[3]]*kk[-l[2] - l[3], -l[1] - l[2] - l[3]]*
       kk[p[2], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (5*dim*kk[l[1], -l[2] - l[3]]*
       kk[-l[2] - l[3], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
        l[2] + l[3]]) - (dim^2*kk[l[1], -l[2] - l[3]]*
       kk[-l[2] - l[3], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (2*(-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
        l[2] + l[3]]) - (11*kk[l[1], l[3]]*kk[-l[2] - l[3], 
        -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (9*kk[l[1], l[3]]*kk[-l[2] - l[3], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - ((-2 + dim)*kk[l[1], l[3]]*
       kk[-l[2] - l[3], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (dim*kk[l[1], l[3]]*kk[-l[2] - l[3], -l[1] - l[2] - l[3]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + 
     (9*dim*kk[l[1], l[3]]*kk[-l[2] - l[3], -l[1] - l[2] - l[3]]*
       kk[p[2], p[2]]*kk[p[3], p[3]])/(2*(-2 + dim)*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (dim^2*kk[l[1], l[3]]*kk[-l[2] - l[3], -l[1] - l[2] - l[3]]*
       kk[p[2], p[2]]*kk[p[3], p[3]])/(2*(-2 + dim)*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (24*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], l[3]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (18*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
        l[2] + l[3]]) + (52*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
        l[2] + l[3]]) + (9*(-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (4*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (35*dim*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], l[3]]*
       kk[p[2], p[2]]*kk[p[3], p[3]])/(4*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (33*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
        l[2] + l[3]]) - (85*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (2*(-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
        l[2] + l[3]]) - ((-2 + dim)*dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[-l[2] - l[3], l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (4*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (3*dim^2*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], l[3]]*
       kk[p[2], p[2]]*kk[p[3], p[3]])/(4*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + 
     (37*dim^2*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], l[3]]*
       kk[p[2], p[2]]*kk[p[3], p[3]])/(2*(-2 + dim)^2*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (41*dim^2*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], l[3]]*
       kk[p[2], p[2]]*kk[p[3], p[3]])/(4*(-2 + dim)*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (15*dim^3*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], l[3]]*
       kk[p[2], p[2]]*kk[p[3], p[3]])/(4*(-2 + dim)^2*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (3*dim^3*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], l[3]]*
       kk[p[2], p[2]]*kk[p[3], p[3]])/(4*(-2 + dim)*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (dim^4*kk[l[1], -l[1] - l[2] - l[3]]*kk[-l[2] - l[3], l[3]]*
       kk[p[2], p[2]]*kk[p[3], p[3]])/(4*(-2 + dim)^2*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (15*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/(2*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - 
     (9*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - ((-2 + dim)*kk[l[1], l[2]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (dim*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + 
     (11*dim*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/(2*(-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - 
     (dim^2*kk[l[1], l[2]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/(2*(-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (11*kk[l[1], -l[2] - l[3]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (9*kk[l[1], -l[2] - l[3]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - ((-2 + dim)*kk[l[1], -l[2] - l[3]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (dim*kk[l[1], -l[2] - l[3]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (9*dim*kk[l[1], -l[2] - l[3]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (2*(-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
        l[2] + l[3]]) - (dim^2*kk[l[1], -l[2] - l[3]]*kk[-l[1] - l[2] - l[3], 
        l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/(2*(-2 + dim)*kk[l[2], l[2]]*
       kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (10*kk[l[1], l[3]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - 
     (12*kk[l[1], l[3]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - ((-2 + dim)*kk[l[1], l[3]]*
       kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (2*dim*kk[l[1], l[3]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + 
     (8*dim*kk[l[1], l[3]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - 
     (dim^2*kk[l[1], l[3]]*kk[-l[1] - l[2] - l[3], l[3]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2] + l[3], p[2]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (4*kk[l[3], l[3]]*kk[l[3], p[2]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2] + l[3], p[2]]*kk[p[2], p[2]]*
       kk[p[3], p[3]])/(2*(-2 + dim)*kk[l[3], l[3]]*kk[l[3], p[2]]*
       kk[l[2] + l[3], l[2] + l[3]]) - (dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2] + l[3], p[2]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (4*(-2 + dim)*kk[l[3], l[3]]*kk[l[3], p[2]]*kk[l[2] + l[3], 
        l[2] + l[3]]) + (kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2] + l[3], p[3]]*
       kk[p[2], p[2]]*kk[p[3], p[3]])/(4*kk[l[2], l[2]]*kk[l[2], p[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2] + l[3], p[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (2*(-2 + dim)*kk[l[2], l[2]]*kk[l[2], p[3]]*kk[l[2] + l[3], 
        l[2] + l[3]]) - (dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2] + l[3], p[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      (4*(-2 + dim)*kk[l[2], l[2]]*kk[l[2], p[3]]*kk[l[2] + l[3], 
        l[2] + l[3]]) - (kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2] + l[3], p[2]]*
       kk[p[2], p[3]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - 
     ((-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2] + l[3], p[2]]*
       kk[p[2], p[3]]*kk[p[3], p[3]])/(2*kk[l[2], l[2]]*kk[l[2], p[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2] + l[3], p[2]]*kk[p[2], p[3]]*kk[p[3], p[3]])/
      (2*kk[l[2], l[2]]*kk[l[2], p[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], l[2] + l[3]]*kk[p[2], p[3]]^2*
       kk[p[3], p[3]])/(2*kk[l[2], l[2]]*kk[l[2], p[3]]^2*
       kk[l[2] + l[3], l[2] + l[3]]) + 
     ((-2 + dim)*kk[l[1], -l[1] - l[2] - l[3]]*kk[l[2], l[2] + l[3]]*
       kk[p[2], p[3]]^2*kk[p[3], p[3]])/(4*kk[l[2], l[2]]*kk[l[2], p[3]]^2*
       kk[l[2] + l[3], l[2] + l[3]]) - (dim*kk[l[1], -l[1] - l[2] - l[3]]*
       kk[l[2], l[2] + l[3]]*kk[p[2], p[3]]^2*kk[p[3], p[3]])/
      (4*kk[l[2], l[2]]*kk[l[2], p[3]]^2*kk[l[2] + l[3], l[2] + l[3]])))/
   (16*(-2 + dim)^2*kk[l[1], l[1]]) + 
  (kk[p[2], p[2]]*((kk[p[1], p[1]]*kk[p[3], p[3]])/(16*(-2 + dim)^2*
       kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (kk[p[1], p[1]]*kk[p[3], p[3]])/(16*(-2 + dim)^2*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - 
     (((2*(-2 + dim)*kk[-l[1] - l[3], p[1]]*kk[l[3], p[1]])/kk[l[1], l[1]] - 
        (2*kk[-l[1] - l[3], l[3]]*kk[p[1], p[1]])/kk[l[1], l[1]] - 
        ((-2 + dim)*kk[-l[1] - l[3], l[3]]*kk[p[1], p[1]])/kk[l[1], l[1]] + 
        (dim*kk[-l[1] - l[3], l[3]]*kk[p[1], p[1]])/kk[l[1], l[1]])*
       kk[p[3], p[3]])/(16*(-2 + dim)^2*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     ((I/4)*(((I/4)*kk[l[1] + l[3], p[3]]*kk[p[1], p[1]])/
         ((-2 + dim)*kk[l[1], l[1]]*kk[l[1], p[3]]) - 
        ((I/2)*kk[l[1] + l[3], p[1]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*
          kk[l[1], p[3]]) + ((I/4)*kk[l[1], l[1] + l[3]]*kk[p[1], p[3]]^2)/
         (kk[l[1], l[1]]*kk[l[1], p[3]]^2))*kk[p[3], p[3]])/
      ((-2 + dim)*kk[l[1] + l[3], l[1] + l[3]]) - 
     (kk[p[1], p[1]]*((2*(-2 + dim)*kk[l[1], p[3]]*kk[-l[1] - l[3], p[3]])/
         kk[l[3], l[3]] - (2*kk[l[1], -l[1] - l[3]]*kk[p[3], p[3]])/
         kk[l[3], l[3]] - ((-2 + dim)*kk[l[1], -l[1] - l[3]]*kk[p[3], p[3]])/
         kk[l[3], l[3]] + (dim*kk[l[1], -l[1] - l[3]]*kk[p[3], p[3]])/
         kk[l[3], l[3]]))/(16*(-2 + dim)^2*kk[l[1], l[1]]*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     ((I/4)*kk[p[1], p[1]]*(((-I/2)*kk[l[1] + l[3], p[3]]*kk[p[1], p[3]])/
         (kk[l[3], l[3]]*kk[l[3], p[1]]) + ((I/4)*kk[l[3], l[1] + l[3]]*
          kk[p[1], p[3]]^2)/(kk[l[3], l[3]]*kk[l[3], p[1]]^2) + 
        ((I/4)*kk[l[1] + l[3], p[1]]*kk[p[3], p[3]])/
         ((-2 + dim)*kk[l[3], l[3]]*kk[l[3], p[1]])))/
      ((-2 + dim)*kk[l[1] + l[3], l[1] + l[3]])))/(4*(-2 + dim)) - 
  (((2*(-2 + dim)*kk[-l[1] - l[2] - l[3], p[2]]*kk[l[1] + l[3], p[2]])/
      kk[l[2], l[2]] - (2*kk[-l[1] - l[2] - l[3], l[1] + l[3]]*
       kk[p[2], p[2]])/kk[l[2], l[2]] - 
     ((-2 + dim)*kk[-l[1] - l[2] - l[3], l[1] + l[3]]*kk[p[2], p[2]])/
      kk[l[2], l[2]] + (dim*kk[-l[1] - l[2] - l[3], l[1] + l[3]]*
       kk[p[2], p[2]])/kk[l[2], l[2]])*((kk[p[1], p[1]]*kk[p[3], p[3]])/
      (16*(-2 + dim)^2*kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]) + 
     (kk[p[1], p[1]]*kk[p[3], p[3]])/(16*(-2 + dim)^2*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) - 
     (((2*(-2 + dim)*kk[-l[1] - l[3], p[1]]*kk[l[3], p[1]])/kk[l[1], l[1]] - 
        (2*kk[-l[1] - l[3], l[3]]*kk[p[1], p[1]])/kk[l[1], l[1]] - 
        ((-2 + dim)*kk[-l[1] - l[3], l[3]]*kk[p[1], p[1]])/kk[l[1], l[1]] + 
        (dim*kk[-l[1] - l[3], l[3]]*kk[p[1], p[1]])/kk[l[1], l[1]])*
       kk[p[3], p[3]])/(16*(-2 + dim)^2*kk[l[3], l[3]]*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     ((I/4)*(((I/4)*kk[l[1] + l[3], p[3]]*kk[p[1], p[1]])/
         ((-2 + dim)*kk[l[1], l[1]]*kk[l[1], p[3]]) - 
        ((I/2)*kk[l[1] + l[3], p[1]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*
          kk[l[1], p[3]]) + ((I/4)*kk[l[1], l[1] + l[3]]*kk[p[1], p[3]]^2)/
         (kk[l[1], l[1]]*kk[l[1], p[3]]^2))*kk[p[3], p[3]])/
      ((-2 + dim)*kk[l[1] + l[3], l[1] + l[3]]) - 
     (kk[p[1], p[1]]*((2*(-2 + dim)*kk[l[1], p[3]]*kk[-l[1] - l[3], p[3]])/
         kk[l[3], l[3]] - (2*kk[l[1], -l[1] - l[3]]*kk[p[3], p[3]])/
         kk[l[3], l[3]] - ((-2 + dim)*kk[l[1], -l[1] - l[3]]*kk[p[3], p[3]])/
         kk[l[3], l[3]] + (dim*kk[l[1], -l[1] - l[3]]*kk[p[3], p[3]])/
         kk[l[3], l[3]]))/(16*(-2 + dim)^2*kk[l[1], l[1]]*
       kk[l[1] + l[3], l[1] + l[3]]) + 
     ((I/4)*kk[p[1], p[1]]*(((-I/2)*kk[l[1] + l[3], p[3]]*kk[p[1], p[3]])/
         (kk[l[3], l[3]]*kk[l[3], p[1]]) + ((I/4)*kk[l[3], l[1] + l[3]]*
          kk[p[1], p[3]]^2)/(kk[l[3], l[3]]*kk[l[3], p[1]]^2) + 
        ((I/4)*kk[l[1] + l[3], p[1]]*kk[p[3], p[3]])/
         ((-2 + dim)*kk[l[3], l[3]]*kk[l[3], p[1]])))/
      ((-2 + dim)*kk[l[1] + l[3], l[1] + l[3]])))/(4*(-2 + dim)) + 
  (kk[p[1], p[1]]*((kk[p[2], p[2]]*kk[p[3], p[3]])/(16*(-2 + dim)^2*
       kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (kk[p[2], p[2]]*kk[p[3], p[3]])/(16*(-2 + dim)^2*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - 
     (((2*(-2 + dim)*kk[-l[2] - l[3], p[2]]*kk[l[3], p[2]])/kk[l[2], l[2]] - 
        (2*kk[-l[2] - l[3], l[3]]*kk[p[2], p[2]])/kk[l[2], l[2]] - 
        ((-2 + dim)*kk[-l[2] - l[3], l[3]]*kk[p[2], p[2]])/kk[l[2], l[2]] + 
        (dim*kk[-l[2] - l[3], l[3]]*kk[p[2], p[2]])/kk[l[2], l[2]])*
       kk[p[3], p[3]])/(16*(-2 + dim)^2*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + 
     ((I/4)*(((I/4)*kk[l[2] + l[3], p[3]]*kk[p[2], p[2]])/
         ((-2 + dim)*kk[l[2], l[2]]*kk[l[2], p[3]]) - 
        ((I/2)*kk[l[2] + l[3], p[2]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*
          kk[l[2], p[3]]) + ((I/4)*kk[l[2], l[2] + l[3]]*kk[p[2], p[3]]^2)/
         (kk[l[2], l[2]]*kk[l[2], p[3]]^2))*kk[p[3], p[3]])/
      ((-2 + dim)*kk[l[2] + l[3], l[2] + l[3]]) - 
     (kk[p[2], p[2]]*((2*(-2 + dim)*kk[l[2], p[3]]*kk[-l[2] - l[3], p[3]])/
         kk[l[3], l[3]] - (2*kk[l[2], -l[2] - l[3]]*kk[p[3], p[3]])/
         kk[l[3], l[3]] - ((-2 + dim)*kk[l[2], -l[2] - l[3]]*kk[p[3], p[3]])/
         kk[l[3], l[3]] + (dim*kk[l[2], -l[2] - l[3]]*kk[p[3], p[3]])/
         kk[l[3], l[3]]))/(16*(-2 + dim)^2*kk[l[2], l[2]]*
       kk[l[2] + l[3], l[2] + l[3]]) + 
     ((I/4)*kk[p[2], p[2]]*(((-I/2)*kk[l[2] + l[3], p[3]]*kk[p[2], p[3]])/
         (kk[l[3], l[3]]*kk[l[3], p[2]]) + ((I/4)*kk[l[3], l[2] + l[3]]*
          kk[p[2], p[3]]^2)/(kk[l[3], l[3]]*kk[l[3], p[2]]^2) + 
        ((I/4)*kk[l[2] + l[3], p[2]]*kk[p[3], p[3]])/
         ((-2 + dim)*kk[l[3], l[3]]*kk[l[3], p[2]])))/
      ((-2 + dim)*kk[l[2] + l[3], l[2] + l[3]])))/(4*(-2 + dim)) - 
  (((2*(-2 + dim)*kk[-l[1] - l[2] - l[3], p[1]]*kk[l[2] + l[3], p[1]])/
      kk[l[1], l[1]] - (2*kk[-l[1] - l[2] - l[3], l[2] + l[3]]*
       kk[p[1], p[1]])/kk[l[1], l[1]] - 
     ((-2 + dim)*kk[-l[1] - l[2] - l[3], l[2] + l[3]]*kk[p[1], p[1]])/
      kk[l[1], l[1]] + (dim*kk[-l[1] - l[2] - l[3], l[2] + l[3]]*
       kk[p[1], p[1]])/kk[l[1], l[1]])*((kk[p[2], p[2]]*kk[p[3], p[3]])/
      (16*(-2 + dim)^2*kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (kk[p[2], p[2]]*kk[p[3], p[3]])/(16*(-2 + dim)^2*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - 
     (((2*(-2 + dim)*kk[-l[2] - l[3], p[2]]*kk[l[3], p[2]])/kk[l[2], l[2]] - 
        (2*kk[-l[2] - l[3], l[3]]*kk[p[2], p[2]])/kk[l[2], l[2]] - 
        ((-2 + dim)*kk[-l[2] - l[3], l[3]]*kk[p[2], p[2]])/kk[l[2], l[2]] + 
        (dim*kk[-l[2] - l[3], l[3]]*kk[p[2], p[2]])/kk[l[2], l[2]])*
       kk[p[3], p[3]])/(16*(-2 + dim)^2*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + 
     ((I/4)*(((I/4)*kk[l[2] + l[3], p[3]]*kk[p[2], p[2]])/
         ((-2 + dim)*kk[l[2], l[2]]*kk[l[2], p[3]]) - 
        ((I/2)*kk[l[2] + l[3], p[2]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*
          kk[l[2], p[3]]) + ((I/4)*kk[l[2], l[2] + l[3]]*kk[p[2], p[3]]^2)/
         (kk[l[2], l[2]]*kk[l[2], p[3]]^2))*kk[p[3], p[3]])/
      ((-2 + dim)*kk[l[2] + l[3], l[2] + l[3]]) - 
     (kk[p[2], p[2]]*((2*(-2 + dim)*kk[l[2], p[3]]*kk[-l[2] - l[3], p[3]])/
         kk[l[3], l[3]] - (2*kk[l[2], -l[2] - l[3]]*kk[p[3], p[3]])/
         kk[l[3], l[3]] - ((-2 + dim)*kk[l[2], -l[2] - l[3]]*kk[p[3], p[3]])/
         kk[l[3], l[3]] + (dim*kk[l[2], -l[2] - l[3]]*kk[p[3], p[3]])/
         kk[l[3], l[3]]))/(16*(-2 + dim)^2*kk[l[2], l[2]]*
       kk[l[2] + l[3], l[2] + l[3]]) + 
     ((I/4)*kk[p[2], p[2]]*(((-I/2)*kk[l[2] + l[3], p[3]]*kk[p[2], p[3]])/
         (kk[l[3], l[3]]*kk[l[3], p[2]]) + ((I/4)*kk[l[3], l[2] + l[3]]*
          kk[p[2], p[3]]^2)/(kk[l[3], l[3]]*kk[l[3], p[2]]^2) + 
        ((I/4)*kk[l[2] + l[3], p[2]]*kk[p[3], p[3]])/
         ((-2 + dim)*kk[l[3], l[3]]*kk[l[3], p[2]])))/
      ((-2 + dim)*kk[l[2] + l[3], l[2] + l[3]])))/(4*(-2 + dim)) + 
  (kk[p[3], p[3]]*(-((((I/4)*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]])/
         ((-2 + dim)*kk[l[1], l[1]]*kk[l[1], p[3]]) - 
        ((I/2)*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[3]])/
         (kk[l[1], l[1]]*kk[l[1], p[3]]) + 
        ((I/4)*kk[l[1], l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2)/
         (kk[l[1], l[1]]*kk[l[1], p[3]]^2))*
       (((I/4)*kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[2]])/
         ((-2 + dim)*kk[l[2], l[2]]*kk[l[2], p[3]]) - 
        ((I/2)*kk[l[1] + l[2] + l[3], p[2]]*kk[p[2], p[3]])/
         (kk[l[2], l[2]]*kk[l[2], p[3]]) + 
        ((I/4)*kk[l[2], l[1] + l[2] + l[3]]*kk[p[2], p[3]]^2)/
         (kk[l[2], l[2]]*kk[l[2], p[3]]^2))) + 
     I*(((-I/2)*kk[l[1], p[2]]*kk[l[1], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((3*I)/2)*kk[l[1], p[2]]*kk[l[1], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/2)*dim*kk[l[1], p[2]]*kk[l[1], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*kk[l[1], p[3]]*kk[-l[1] - l[2], p[2]]*kk[l[1] + l[2] + l[3], 
          p[2]]*kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (I*kk[l[1], p[3]]*kk[-l[1] - l[2], p[2]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim*kk[l[1], p[3]]*kk[-l[1] - l[2], p[2]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*kk[l[1], p[2]]*kk[-l[1] - l[2], p[3]]*kk[l[1] + l[2] + l[3], 
          p[2]]*kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((5*I)/4)*kk[l[1], p[2]]*kk[-l[1] - l[2], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim*kk[l[1], p[2]]*kk[-l[1] - l[2], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*kk[-l[1] - l[2], p[2]]*kk[-l[1] - l[2], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) - (((3*I)/2)*kk[-l[1] - l[2], p[2]]*
         kk[-l[1] - l[2], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim*kk[-l[1] - l[2], p[2]]*kk[-l[1] - l[2], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*kk[l[1], p[3]]*kk[l[2], p[2]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((5*I)/4)*kk[l[1], p[3]]*kk[l[2], p[2]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim*kk[l[1], p[3]]*kk[l[2], p[2]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*kk[-l[1] - l[2], p[3]]*kk[l[2], p[2]]*kk[l[1] + l[2] + l[3], 
          p[2]]*kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((3*I)/2)*kk[-l[1] - l[2], p[3]]*kk[l[2], p[2]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim*kk[-l[1] - l[2], p[3]]*kk[l[2], p[2]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*kk[l[1], p[2]]*kk[l[2], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (I*kk[l[1], p[2]]*kk[l[2], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim*kk[l[1], p[2]]*kk[l[2], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/8)*kk[-l[1] - l[2], p[2]]*kk[l[2], p[3]]*kk[l[1] + l[2] + l[3], 
          p[2]]*kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((3*I)/4)*kk[-l[1] - l[2], p[2]]*kk[l[2], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/8)*dim*kk[-l[1] - l[2], p[2]]*kk[l[2], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*kk[l[2], p[2]]*kk[l[2], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((3*I)/2)*kk[l[2], p[2]]*kk[l[2], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim*kk[l[2], p[2]]*kk[l[2], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*kk[l[1], p[2]]^2*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((3*I)*kk[l[1], p[2]]^2*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((5*I)/2)*kk[l[1], p[2]]^2*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((2*I)*dim*kk[l[1], p[2]]^2*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/2)*dim*kk[l[1], p[2]]^2*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim^2*kk[l[1], p[2]]^2*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*kk[l[1], p[2]]*kk[-l[1] - l[2], p[2]]*kk[l[1] + l[2] + l[3], 
          p[3]]*kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((9*I)/2)*kk[l[1], p[2]]*kk[-l[1] - l[2], p[2]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((29*I)/8)*kk[l[1], p[2]]*kk[-l[1] - l[2], p[2]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((11*I)/4)*dim*kk[l[1], p[2]]*kk[-l[1] - l[2], p[2]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/2)*dim*kk[l[1], p[2]]*kk[-l[1] - l[2], p[2]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim^2*kk[l[1], p[2]]*kk[-l[1] - l[2], p[2]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*kk[-l[1] - l[2], p[2]]^2*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((3*I)*kk[-l[1] - l[2], p[2]]^2*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((5*I)/2)*kk[-l[1] - l[2], p[2]]^2*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((2*I)*dim*kk[-l[1] - l[2], p[2]]^2*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/2)*dim*kk[-l[1] - l[2], p[2]]^2*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim^2*kk[-l[1] - l[2], p[2]]^2*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*kk[l[1], p[2]]*kk[l[2], p[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((9*I)/2)*kk[l[1], p[2]]*kk[l[2], p[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((11*I)/4)*kk[l[1], p[2]]*kk[l[2], p[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((9*I)/4)*dim*kk[l[1], p[2]]*kk[l[2], p[2]]*kk[l[1] + l[2] + l[3], 
          p[3]]*kk[p[1], p[1]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/2)*dim*kk[l[1], p[2]]*kk[l[2], p[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim^2*kk[l[1], p[2]]*kk[l[2], p[2]]*kk[l[1] + l[2] + l[3], 
          p[3]]*kk[p[1], p[1]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*kk[-l[1] - l[2], p[2]]*kk[l[2], p[2]]*kk[l[1] + l[2] + l[3], 
          p[3]]*kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((9*I)/2)*kk[-l[1] - l[2], p[2]]*kk[l[2], p[2]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((11*I)/4)*kk[-l[1] - l[2], p[2]]*kk[l[2], p[2]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((9*I)/4)*dim*kk[-l[1] - l[2], p[2]]*kk[l[2], p[2]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/2)*dim*kk[-l[1] - l[2], p[2]]*kk[l[2], p[2]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim^2*kk[-l[1] - l[2], p[2]]*kk[l[2], p[2]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/8)*kk[l[2], p[2]]^2*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((3*I)*kk[l[2], p[2]]^2*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((3*I)/2)*kk[l[2], p[2]]^2*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((5*I)/4)*dim*kk[l[2], p[2]]^2*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*dim*kk[l[2], p[2]]^2*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/8)*dim^2*kk[l[2], p[2]]^2*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/2)*kk[l[1], p[2]]*kk[l[1], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*kk[l[1], p[3]]*kk[-l[1] - l[2], p[2]]*kk[l[1] + l[2] + l[3], 
          p[1]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/2)*kk[l[1], p[2]]*kk[-l[1] - l[2], p[3]]*kk[l[1] + l[2] + l[3], 
          p[1]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/2)*kk[-l[1] - l[2], p[2]]*kk[-l[1] - l[2], p[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[2]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/2)*kk[l[1], p[3]]*kk[l[2], p[2]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[2]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/2)*kk[-l[1] - l[2], p[3]]*
         kk[l[2], p[2]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[2]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/4)*kk[l[1], p[2]]*kk[l[2], p[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[2]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/4)*kk[-l[1] - l[2], p[2]]*
         kk[l[2], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[2]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/2)*kk[l[2], p[2]]*kk[l[2], p[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[2]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/2)*kk[l[1], p[1]]*kk[l[1], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[2]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/4)*kk[l[1], p[3]]*
         kk[-l[1] - l[2], p[1]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[2]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/2)*kk[l[1], p[1]]*
         kk[-l[1] - l[2], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[2]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/2)*kk[-l[1] - l[2], p[1]]*
         kk[-l[1] - l[2], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[2]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/4)*kk[l[1], p[3]]*kk[l[2], p[1]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[2]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/2)*kk[-l[1] - l[2], p[3]]*
         kk[l[2], p[1]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[2]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/2)*kk[l[1], p[1]]*kk[l[2], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[2]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/4)*kk[-l[1] - l[2], p[1]]*
         kk[l[2], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[2]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/2)*kk[l[2], p[1]]*kk[l[2], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[2]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) - ((I/2)*kk[l[1], p[1]]*kk[l[1], p[2]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) - ((3*I)*kk[l[1], p[1]]*kk[l[1], p[2]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/2)*dim*kk[l[1], p[1]]*kk[l[1], p[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/2)*kk[l[1], p[2]]*kk[-l[1] - l[2], p[1]]*kk[l[1] + l[2] + l[3], 
          p[3]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((2*I)*kk[l[1], p[2]]*kk[-l[1] - l[2], p[1]]*kk[l[1] + l[2] + l[3], 
          p[3]]*kk[p[1], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/2)*dim*kk[l[1], p[2]]*kk[-l[1] - l[2], p[1]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/2)*kk[l[1], p[1]]*kk[-l[1] - l[2], p[2]]*kk[l[1] + l[2] + l[3], 
          p[3]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((5*I)/2)*kk[l[1], p[1]]*kk[-l[1] - l[2], p[2]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/2)*dim*kk[l[1], p[1]]*kk[-l[1] - l[2], p[2]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (I*kk[-l[1] - l[2], p[1]]*kk[-l[1] - l[2], p[2]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) - ((3*I)*kk[-l[1] - l[2], p[1]]*
         kk[-l[1] - l[2], p[2]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (I*dim*kk[-l[1] - l[2], p[1]]*kk[-l[1] - l[2], p[2]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*kk[l[1], p[2]]*kk[l[2], p[1]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((3*I)/2)*kk[l[1], p[2]]*kk[l[2], p[1]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim*kk[l[1], p[2]]*kk[l[2], p[1]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/2)*kk[-l[1] - l[2], p[2]]*kk[l[2], p[1]]*kk[l[1] + l[2] + l[3], 
          p[3]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((2*I)*kk[-l[1] - l[2], p[2]]*kk[l[2], p[1]]*kk[l[1] + l[2] + l[3], 
          p[3]]*kk[p[1], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/2)*dim*kk[-l[1] - l[2], p[2]]*kk[l[2], p[1]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/2)*kk[l[1], p[1]]*kk[l[2], p[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((3*I)*kk[l[1], p[1]]*kk[l[2], p[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/2)*dim*kk[l[1], p[1]]*kk[l[2], p[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/2)*kk[-l[1] - l[2], p[1]]*kk[l[2], p[2]]*kk[l[1] + l[2] + l[3], 
          p[3]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((5*I)/2)*kk[-l[1] - l[2], p[1]]*kk[l[2], p[2]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/2)*dim*kk[-l[1] - l[2], p[1]]*kk[l[2], p[2]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/2)*kk[l[2], p[1]]*kk[l[2], p[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((3*I)*kk[l[2], p[1]]*kk[l[2], p[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/2)*dim*kk[l[2], p[1]]*kk[l[2], p[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/8)*kk[l[1] + l[2], p[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[1], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[2], p[1]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*kk[l[1], p[3]]^2*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]^2)/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*kk[l[1], p[3]]*kk[-l[1] - l[2], p[3]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2)/(kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) + ((I/8)*kk[-l[1] - l[2], p[3]]^2*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2)/(kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) + (((3*I)/8)*kk[l[1], p[3]]*kk[l[2], p[3]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2)/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + ((I/4)*kk[-l[1] - l[2], p[3]]*
         kk[l[2], p[3]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2)/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + ((I/4)*kk[l[2], p[3]]^2*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2)/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) - ((I/2)*kk[l[1], l[1] + l[2] + l[3]]*
         kk[l[1], p[3]]*kk[p[1], p[2]]^2)/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*kk[l[1], p[3]]*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]^2)/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*kk[l[1], l[1] + l[2] + l[3]]*kk[-l[1] - l[2], p[3]]*
         kk[p[1], p[2]]^2)/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*kk[-l[1] - l[2], p[3]]*
         kk[p[1], p[2]]^2)/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((3*I)/8)*kk[l[1], p[3]]*kk[l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]^2)/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*kk[-l[1] - l[2], p[3]]*kk[l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]^2)/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((3*I)/8)*kk[l[1], l[1] + l[2] + l[3]]*kk[l[2], p[3]]*
         kk[p[1], p[2]]^2)/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*kk[l[2], p[3]]*
         kk[p[1], p[2]]^2)/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/2)*kk[l[2], l[1] + l[2] + l[3]]*kk[l[2], p[3]]*kk[p[1], p[2]]^2)/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) - ((I/8)*kk[l[2], p[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[2]]^2)/
        (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) - ((I/8)*kk[l[1], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[2]]^2)/
        (kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/4)*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]]^2)/(kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + (((5*I)/4)*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]]^2)/((-2 + dim)*kk[l[1], l[1]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*dim*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]]^2)/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/4)*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]]^2)/(kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + (((5*I)/4)*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]]^2)/((-2 + dim)*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*dim*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]]^2)/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/4)*kk[l[1], -l[1] - l[2]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]]^2)/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((2*I)*kk[l[1], -l[1] - l[2]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]]^2)/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*dim*kk[l[1], -l[1] - l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]]^2)/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((3*I)/8)*kk[l[1], l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]]^2)/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((9*I)/4)*kk[l[1], l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]]^2)/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((3*I)/8)*dim*kk[l[1], l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]]^2)/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*kk[-l[1] - l[2], -l[1] - l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]]^2)/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((5*I)/4)*kk[-l[1] - l[2], -l[1] - l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]]^2)/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*dim*kk[-l[1] - l[2], -l[1] - l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]]^2)/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*kk[-l[1] - l[2], l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]]^2)/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((2*I)*kk[-l[1] - l[2], l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]]^2)/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*dim*kk[-l[1] - l[2], l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]]^2)/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/16)*kk[l[2], l[1] + l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[1], p[2]]^2)/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[2], p[1]]^2*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], 
          p[3]]) - ((I/2)*kk[l[1], p[2]]^2*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((3*I)/4)*kk[l[1], p[2]]*kk[-l[1] - l[2], p[2]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) - ((I/2)*kk[-l[1] - l[2], p[2]]^2*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) - ((I/2)*kk[l[1], p[2]]*kk[l[2], p[2]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) - ((I/2)*kk[-l[1] - l[2], p[2]]*
         kk[l[2], p[2]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) - ((I/4)*kk[l[2], p[2]]^2*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/2)*kk[l[1], p[1]]*kk[l[1], p[2]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/4)*kk[l[1], p[2]]*
         kk[-l[1] - l[2], p[1]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/2)*kk[l[1], p[1]]*
         kk[-l[1] - l[2], p[2]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/2)*kk[-l[1] - l[2], p[1]]*
         kk[-l[1] - l[2], p[2]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/4)*kk[l[1], p[2]]*kk[l[2], p[1]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/4)*kk[-l[1] - l[2], p[2]]*
         kk[l[2], p[1]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/2)*kk[l[1], p[1]]*kk[l[2], p[2]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/2)*kk[-l[1] - l[2], p[1]]*
         kk[l[2], p[2]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/2)*kk[l[2], p[1]]*kk[l[2], p[2]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) - ((I/2)*kk[l[1], p[2]]*kk[l[1], p[3]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) - ((I/4)*kk[l[1], p[3]]*
         kk[-l[1] - l[2], p[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/2)*kk[l[1], p[2]]*kk[-l[1] - l[2], p[3]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) - ((I/2)*kk[-l[1] - l[2], p[2]]*
         kk[-l[1] - l[2], p[3]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/2)*kk[l[1], p[3]]*kk[l[2], p[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) - ((I/2)*kk[-l[1] - l[2], p[3]]*
         kk[l[2], p[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
         kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/4)*kk[l[1], p[2]]*kk[l[2], p[3]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) - ((I/4)*kk[-l[1] - l[2], p[2]]*
         kk[l[2], p[3]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
         kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/2)*kk[l[2], p[2]]*kk[l[2], p[3]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + ((I/2)*kk[l[1], l[1] + l[2] + l[3]]*
         kk[l[1], p[2]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/2)*kk[l[1], p[2]]*
         kk[-l[1] - l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/4)*kk[l[1], l[1] + l[2] + l[3]]*
         kk[-l[1] - l[2], p[2]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/2)*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*
         kk[-l[1] - l[2], p[2]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/4)*kk[l[1], p[2]]*
         kk[l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/4)*kk[-l[1] - l[2], p[2]]*
         kk[l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/2)*kk[l[1], l[1] + l[2] + l[3]]*
         kk[l[2], p[2]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/2)*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*
         kk[l[2], p[2]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/2)*kk[l[2], l[1] + l[2] + l[3]]*
         kk[l[2], p[2]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) - ((I/4)*kk[l[1] + l[2], p[2]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
        (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/4)*kk[l[1], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*kk[l[2], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[2]]*
         kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]^
          2) - ((I/4)*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[2]]*
         kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) - ((I/4)*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[2]]*kk[p[1], p[3]])/(kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((3*I)/4)*kk[l[1], -l[1] - l[2]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[2]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((3*I)/4)*kk[l[1], l[2]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[2]]*
         kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/2)*kk[-l[1] - l[2], -l[1] - l[2]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[2]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((3*I)/4)*kk[-l[1] - l[2], l[2]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[2]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/8)*kk[l[2], p[3]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]^2*kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[1]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*kk[l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*kk[p[1], p[3]])/
        (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/8)*kk[l[2], l[1] + l[2]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[2]]^2*kk[p[1], p[3]])/
        (kk[l[2], l[2]]*kk[l[2], p[1]]^2*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/4)*kk[l[1], p[2]]^2*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2)/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + (((3*I)/8)*kk[l[1], p[2]]*
         kk[-l[1] - l[2], p[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]^2)/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*kk[-l[1] - l[2], p[2]]^2*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]^2)/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*kk[l[1], p[2]]*kk[l[2], p[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2)/(kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) + ((I/4)*kk[-l[1] - l[2], p[2]]*kk[l[2], p[2]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2)/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + ((I/8)*kk[l[2], p[2]]^2*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2)/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) - ((I/8)*kk[l[1], p[2]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]]^2)/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*kk[l[1], p[2]]*kk[l[2], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[3]]^2)/(kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], p[3]]^2) + 
       ((I/8)*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[l[1] + l[2], p[2]]*
         kk[p[1], p[2]]*kk[p[1], p[3]]^2)/(kk[l[2], l[2]]*kk[l[2], p[1]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/16)*kk[l[2], l[1] + l[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]^2*kk[p[1], p[3]]^2)/(kk[l[2], l[2]]*kk[l[2], p[1]]^2*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/4)*kk[l[1], p[1]]*kk[l[1], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((3*I)/2)*kk[l[1], p[1]]*kk[l[1], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim*kk[l[1], p[1]]*kk[l[1], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/8)*kk[l[1], p[3]]*kk[-l[1] - l[2], p[1]]*kk[l[1] + l[2] + l[3], 
          p[1]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((3*I)/4)*kk[l[1], p[3]]*kk[-l[1] - l[2], p[1]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/8)*dim*kk[l[1], p[3]]*kk[-l[1] - l[2], p[1]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*kk[l[1], p[1]]*kk[-l[1] - l[2], p[3]]*kk[l[1] + l[2] + l[3], 
          p[1]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((3*I)/2)*kk[l[1], p[1]]*kk[-l[1] - l[2], p[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim*kk[l[1], p[1]]*kk[-l[1] - l[2], p[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*kk[-l[1] - l[2], p[1]]*kk[-l[1] - l[2], p[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) - (((3*I)/2)*kk[-l[1] - l[2], p[1]]*
         kk[-l[1] - l[2], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim*kk[-l[1] - l[2], p[1]]*kk[-l[1] - l[2], p[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*kk[l[1], p[3]]*kk[l[2], p[1]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (I*kk[l[1], p[3]]*kk[l[2], p[1]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim*kk[l[1], p[3]]*kk[l[2], p[1]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*kk[-l[1] - l[2], p[3]]*kk[l[2], p[1]]*kk[l[1] + l[2] + l[3], 
          p[1]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((5*I)/4)*kk[-l[1] - l[2], p[3]]*kk[l[2], p[1]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim*kk[-l[1] - l[2], p[3]]*kk[l[2], p[1]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*kk[l[1], p[1]]*kk[l[2], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((5*I)/4)*kk[l[1], p[1]]*kk[l[2], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim*kk[l[1], p[1]]*kk[l[2], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*kk[-l[1] - l[2], p[1]]*kk[l[2], p[3]]*kk[l[1] + l[2] + l[3], 
          p[1]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (I*kk[-l[1] - l[2], p[1]]*kk[l[2], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim*kk[-l[1] - l[2], p[1]]*kk[l[2], p[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/2)*kk[l[2], p[1]]*kk[l[2], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((3*I)/2)*kk[l[2], p[1]]*kk[l[2], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/2)*dim*kk[l[2], p[1]]*kk[l[2], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/8)*kk[l[1], p[1]]^2*kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[2]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((3*I)*kk[l[1], p[1]]^2*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((3*I)/2)*kk[l[1], p[1]]^2*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((5*I)/4)*dim*kk[l[1], p[1]]^2*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*dim*kk[l[1], p[1]]^2*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/8)*dim^2*kk[l[1], p[1]]^2*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*kk[l[1], p[1]]*kk[-l[1] - l[2], p[1]]*kk[l[1] + l[2] + l[3], 
          p[3]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((9*I)/2)*kk[l[1], p[1]]*kk[-l[1] - l[2], p[1]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((11*I)/4)*kk[l[1], p[1]]*kk[-l[1] - l[2], p[1]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((9*I)/4)*dim*kk[l[1], p[1]]*kk[-l[1] - l[2], p[1]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/2)*dim*kk[l[1], p[1]]*kk[-l[1] - l[2], p[1]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim^2*kk[l[1], p[1]]*kk[-l[1] - l[2], p[1]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*kk[-l[1] - l[2], p[1]]^2*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((3*I)*kk[-l[1] - l[2], p[1]]^2*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((5*I)/2)*kk[-l[1] - l[2], p[1]]^2*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((2*I)*dim*kk[-l[1] - l[2], p[1]]^2*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/2)*dim*kk[-l[1] - l[2], p[1]]^2*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim^2*kk[-l[1] - l[2], p[1]]^2*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*kk[l[1], p[1]]*kk[l[2], p[1]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((9*I)/2)*kk[l[1], p[1]]*kk[l[2], p[1]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((11*I)/4)*kk[l[1], p[1]]*kk[l[2], p[1]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((9*I)/4)*dim*kk[l[1], p[1]]*kk[l[2], p[1]]*kk[l[1] + l[2] + l[3], 
          p[3]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/2)*dim*kk[l[1], p[1]]*kk[l[2], p[1]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim^2*kk[l[1], p[1]]*kk[l[2], p[1]]*kk[l[1] + l[2] + l[3], 
          p[3]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*kk[-l[1] - l[2], p[1]]*kk[l[2], p[1]]*kk[l[1] + l[2] + l[3], 
          p[3]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((9*I)/2)*kk[-l[1] - l[2], p[1]]*kk[l[2], p[1]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((29*I)/8)*kk[-l[1] - l[2], p[1]]*kk[l[2], p[1]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((11*I)/4)*dim*kk[-l[1] - l[2], p[1]]*kk[l[2], p[1]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/2)*dim*kk[-l[1] - l[2], p[1]]*kk[l[2], p[1]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim^2*kk[-l[1] - l[2], p[1]]*kk[l[2], p[1]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*kk[l[2], p[1]]^2*kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[2]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((3*I)*kk[l[2], p[1]]^2*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((5*I)/2)*kk[l[2], p[1]]^2*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((2*I)*dim*kk[l[2], p[1]]^2*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/2)*dim*kk[l[2], p[1]]^2*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim^2*kk[l[2], p[1]]^2*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/8)*kk[l[1], p[3]]^2*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (((3*I)/2)*kk[l[1], p[3]]^2*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) - (((5*I)/4)*kk[l[1], p[3]]^2*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (I*dim*kk[l[1], p[3]]^2*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) + ((I/4)*dim*kk[l[1], p[3]]^2*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*dim^2*kk[l[1], p[3]]^2*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) - ((I/8)*kk[l[1], p[3]]*kk[-l[1] - l[2], p[3]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) - (((9*I)/4)*kk[l[1], p[3]]*
         kk[-l[1] - l[2], p[3]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) - (((11*I)/8)*kk[l[1], p[3]]*kk[-l[1] - l[2], p[3]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (((9*I)/8)*dim*kk[l[1], p[3]]*kk[-l[1] - l[2], p[3]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*dim*kk[l[1], p[3]]*kk[-l[1] - l[2], p[3]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*dim^2*kk[l[1], p[3]]*kk[-l[1] - l[2], p[3]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/16)*kk[-l[1] - l[2], p[3]]^2*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (((3*I)/2)*kk[-l[1] - l[2], p[3]]^2*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (((3*I)/4)*kk[-l[1] - l[2], p[3]]^2*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (((5*I)/8)*dim*kk[-l[1] - l[2], p[3]]^2*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/8)*dim*kk[-l[1] - l[2], p[3]]^2*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/16)*dim^2*kk[-l[1] - l[2], p[3]]^2*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*kk[l[1], p[3]]*kk[l[2], p[3]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) - (((9*I)/4)*kk[l[1], p[3]]*kk[l[2], p[3]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (((15*I)/8)*kk[l[1], p[3]]*kk[l[2], p[3]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (((11*I)/8)*dim*kk[l[1], p[3]]*kk[l[2], p[3]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*dim*kk[l[1], p[3]]*kk[l[2], p[3]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*dim^2*kk[l[1], p[3]]*kk[l[2], p[3]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*kk[-l[1] - l[2], p[3]]*kk[l[2], p[3]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) - (((9*I)/4)*kk[-l[1] - l[2], p[3]]*
         kk[l[2], p[3]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (((11*I)/8)*kk[-l[1] - l[2], p[3]]*kk[l[2], p[3]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (((9*I)/8)*dim*kk[-l[1] - l[2], p[3]]*kk[l[2], p[3]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*dim*kk[-l[1] - l[2], p[3]]*kk[l[2], p[3]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*dim^2*kk[-l[1] - l[2], p[3]]*kk[l[2], p[3]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*kk[l[2], p[3]]^2*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (((3*I)/2)*kk[l[2], p[3]]^2*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) - (((5*I)/4)*kk[l[2], p[3]]^2*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (I*dim*kk[l[2], p[3]]^2*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) + ((I/4)*dim*kk[l[2], p[3]]^2*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*dim^2*kk[l[2], p[3]]^2*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) + ((I/4)*kk[l[1], l[1] + l[2] + l[3]]*kk[l[1], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((3*I)*kk[l[1], l[1] + l[2] + l[3]]*kk[l[1], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((5*I)/2)*kk[l[1], l[1] + l[2] + l[3]]*kk[l[1], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((2*I)*dim*kk[l[1], l[1] + l[2] + l[3]]*kk[l[1], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/2)*dim*kk[l[1], l[1] + l[2] + l[3]]*kk[l[1], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim^2*kk[l[1], l[1] + l[2] + l[3]]*kk[l[1], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/8)*kk[l[1], p[3]]*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((9*I)/4)*kk[l[1], p[3]]*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((11*I)/8)*kk[l[1], p[3]]*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((9*I)/8)*dim*kk[l[1], p[3]]*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*dim*kk[l[1], p[3]]*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/8)*dim^2*kk[l[1], p[3]]*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/8)*kk[l[1], l[1] + l[2] + l[3]]*kk[-l[1] - l[2], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((9*I)/4)*kk[l[1], l[1] + l[2] + l[3]]*kk[-l[1] - l[2], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((11*I)/8)*kk[l[1], l[1] + l[2] + l[3]]*kk[-l[1] - l[2], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((9*I)/8)*dim*kk[l[1], l[1] + l[2] + l[3]]*kk[-l[1] - l[2], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*dim*kk[l[1], l[1] + l[2] + l[3]]*kk[-l[1] - l[2], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/8)*dim^2*kk[l[1], l[1] + l[2] + l[3]]*kk[-l[1] - l[2], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/8)*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*kk[-l[1] - l[2], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((3*I)*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*kk[-l[1] - l[2], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((3*I)/2)*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*kk[-l[1] - l[2], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((5*I)/4)*dim*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*
         kk[-l[1] - l[2], p[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*dim*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*kk[-l[1] - l[2], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/8)*dim^2*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*
         kk[-l[1] - l[2], p[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/8)*kk[l[1], p[3]]*kk[l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((9*I)/4)*kk[l[1], p[3]]*kk[l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((15*I)/8)*kk[l[1], p[3]]*kk[l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((11*I)/8)*dim*kk[l[1], p[3]]*kk[l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*dim*kk[l[1], p[3]]*kk[l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/8)*dim^2*kk[l[1], p[3]]*kk[l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/8)*kk[-l[1] - l[2], p[3]]*kk[l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((9*I)/4)*kk[-l[1] - l[2], p[3]]*kk[l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((11*I)/8)*kk[-l[1] - l[2], p[3]]*kk[l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((9*I)/8)*dim*kk[-l[1] - l[2], p[3]]*kk[l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*dim*kk[-l[1] - l[2], p[3]]*kk[l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/8)*dim^2*kk[-l[1] - l[2], p[3]]*kk[l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/8)*kk[l[1], l[1] + l[2] + l[3]]*kk[l[2], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((9*I)/4)*kk[l[1], l[1] + l[2] + l[3]]*kk[l[2], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((15*I)/8)*kk[l[1], l[1] + l[2] + l[3]]*kk[l[2], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((11*I)/8)*dim*kk[l[1], l[1] + l[2] + l[3]]*kk[l[2], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*dim*kk[l[1], l[1] + l[2] + l[3]]*kk[l[2], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/8)*dim^2*kk[l[1], l[1] + l[2] + l[3]]*kk[l[2], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/8)*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*kk[l[2], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((9*I)/4)*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*kk[l[2], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((11*I)/8)*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*kk[l[2], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((9*I)/8)*dim*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*kk[l[2], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*dim*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*kk[l[2], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/8)*dim^2*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*kk[l[2], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*kk[l[2], l[1] + l[2] + l[3]]*kk[l[2], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((3*I)*kk[l[2], l[1] + l[2] + l[3]]*kk[l[2], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((5*I)/2)*kk[l[2], l[1] + l[2] + l[3]]*kk[l[2], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((2*I)*dim*kk[l[2], l[1] + l[2] + l[3]]*kk[l[2], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/2)*dim*kk[l[2], l[1] + l[2] + l[3]]*kk[l[2], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim^2*kk[l[2], l[1] + l[2] + l[3]]*kk[l[2], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((3*I)/8)*kk[l[1], p[3]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], p[3]]^2) + ((I/16)*kk[l[1], p[3]]^2*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]*
         kk[l[1] + l[2], p[3]]^2) + (((3*I)/8)*kk[l[2], p[3]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]^
          2) + ((I/16)*kk[l[2], p[3]]^2*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[1], p[3]]*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        (kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((3*I)*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^3*kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) - (((115*I)/16)*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((17*I)/8)*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((17*I)/4)*dim*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)^3*kk[l[1], l[1]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((7*I)/2)*dim*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((3*I)/8)*dim*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((11*I)/8)*dim^2*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)^3*kk[l[1], l[1]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((3*I)/8)*dim^2*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/8)*dim^3*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)^3*kk[l[1], l[1]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/8)*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        (kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((3*I)*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^3*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) - (((115*I)/16)*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((17*I)/8)*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((17*I)/4)*dim*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)^3*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((7*I)/2)*dim*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((3*I)/8)*dim*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((11*I)/8)*dim^2*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)^3*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((3*I)/8)*dim^2*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/8)*dim^3*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)^3*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/8)*kk[l[1], -l[1] - l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((9*I)/2)*kk[l[1], -l[1] - l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^3*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((87*I)/8)*kk[l[1], -l[1] - l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((41*I)/16)*kk[l[1], -l[1] - l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((6*I)*dim*kk[l[1], -l[1] - l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^3*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((67*I)/16)*dim*kk[l[1], -l[1] - l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((3*I)/8)*dim*kk[l[1], -l[1] - l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((13*I)/8)*dim^2*kk[l[1], -l[1] - l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^3*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((3*I)/8)*dim^2*kk[l[1], -l[1] - l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/8)*dim^3*kk[l[1], -l[1] - l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^3*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/8)*kk[l[1], l[2]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((9*I)/2)*kk[l[1], l[2]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)^3*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((11*I)*kk[l[1], l[2]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((21*I)/8)*kk[l[1], l[2]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((6*I)*dim*kk[l[1], l[2]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)^3*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((17*I)/4)*dim*kk[l[1], l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((3*I)/8)*dim*kk[l[1], l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((13*I)/8)*dim^2*kk[l[1], l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^3*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((3*I)/8)*dim^2*kk[l[1], l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/8)*dim^3*kk[l[1], l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^3*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/8)*kk[-l[1] - l[2], -l[1] - l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((3*I)*kk[-l[1] - l[2], -l[1] - l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^3*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((15*I)/2)*kk[-l[1] - l[2], -l[1] - l[2]]*kk[l[1] + l[2] + l[3], 
          p[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((17*I)/8)*kk[-l[1] - l[2], -l[1] - l[2]]*kk[l[1] + l[2] + l[3], 
          p[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((17*I)/4)*dim*kk[-l[1] - l[2], -l[1] - l[2]]*kk[l[1] + l[2] + l[3], 
          p[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^3*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((7*I)/2)*dim*kk[-l[1] - l[2], -l[1] - l[2]]*kk[l[1] + l[2] + l[3], 
          p[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((3*I)/8)*dim*kk[-l[1] - l[2], -l[1] - l[2]]*kk[l[1] + l[2] + l[3], 
          p[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((11*I)/8)*dim^2*kk[-l[1] - l[2], -l[1] - l[2]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^3*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((3*I)/8)*dim^2*kk[-l[1] - l[2], -l[1] - l[2]]*kk[l[1] + l[2] + l[3], 
          p[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/8)*dim^3*kk[-l[1] - l[2], -l[1] - l[2]]*kk[l[1] + l[2] + l[3], 
          p[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^3*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/8)*kk[-l[1] - l[2], l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((9*I)/2)*kk[-l[1] - l[2], l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^3*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((87*I)/8)*kk[-l[1] - l[2], l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((41*I)/16)*kk[-l[1] - l[2], l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((6*I)*dim*kk[-l[1] - l[2], l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^3*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((67*I)/16)*dim*kk[-l[1] - l[2], l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((3*I)/8)*dim*kk[-l[1] - l[2], l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((13*I)/8)*dim^2*kk[-l[1] - l[2], l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^3*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((3*I)/8)*dim^2*kk[-l[1] - l[2], l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/8)*dim^3*kk[-l[1] - l[2], l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^3*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/16)*kk[l[1] + l[2], p[1]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[2], p[1]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/16)*kk[l[1] + l[2], p[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[1], p[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/8)*kk[l[1] + l[2], p[1]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[1], p[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/16)*kk[l[1], l[1] + l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]]^2*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[1], p[2]]^2*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], 
          p[3]]) + ((I/4)*kk[l[1], p[1]]*kk[l[1], p[3]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + (((3*I)/2)*kk[l[1], p[1]]*kk[l[1], p[3]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/4)*dim*kk[l[1], p[1]]*kk[l[1], p[3]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/8)*kk[l[1], p[3]]*kk[-l[1] - l[2], p[1]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + (((3*I)/4)*kk[l[1], p[3]]*
         kk[-l[1] - l[2], p[1]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) - ((I/8)*dim*kk[l[1], p[3]]*kk[-l[1] - l[2], p[1]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*kk[l[1], p[1]]*kk[-l[1] - l[2], p[3]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + (((3*I)/2)*kk[l[1], p[1]]*
         kk[-l[1] - l[2], p[3]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) - ((I/4)*dim*kk[l[1], p[1]]*kk[-l[1] - l[2], p[3]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*kk[-l[1] - l[2], p[1]]*kk[-l[1] - l[2], p[3]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + (((3*I)/2)*kk[-l[1] - l[2], p[1]]*
         kk[-l[1] - l[2], p[3]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) - ((I/4)*dim*kk[-l[1] - l[2], p[1]]*kk[-l[1] - l[2], p[3]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*kk[l[1], p[3]]*kk[l[2], p[1]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + (I*kk[l[1], p[3]]*kk[l[2], p[1]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/4)*dim*kk[l[1], p[3]]*kk[l[2], p[1]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*kk[-l[1] - l[2], p[3]]*kk[l[2], p[1]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + (((5*I)/4)*kk[-l[1] - l[2], p[3]]*
         kk[l[2], p[1]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/4)*dim*kk[-l[1] - l[2], p[3]]*kk[l[2], p[1]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*kk[l[1], p[1]]*kk[l[2], p[3]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + (((5*I)/4)*kk[l[1], p[1]]*kk[l[2], p[3]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/4)*dim*kk[l[1], p[1]]*kk[l[2], p[3]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*kk[-l[1] - l[2], p[1]]*kk[l[2], p[3]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + (I*kk[-l[1] - l[2], p[1]]*kk[l[2], p[3]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/4)*dim*kk[-l[1] - l[2], p[1]]*kk[l[2], p[3]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/2)*kk[l[2], p[1]]*kk[l[2], p[3]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + (((3*I)/2)*kk[l[2], p[1]]*kk[l[2], p[3]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/2)*dim*kk[l[2], p[1]]*kk[l[2], p[3]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/4)*kk[l[1], l[1] + l[2] + l[3]]*kk[l[1], p[1]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((3*I)/2)*kk[l[1], l[1] + l[2] + l[3]]*kk[l[1], p[1]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim*kk[l[1], l[1] + l[2] + l[3]]*kk[l[1], p[1]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*kk[l[1], p[1]]*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((3*I)/2)*kk[l[1], p[1]]*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim*kk[l[1], p[1]]*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/8)*kk[l[1], l[1] + l[2] + l[3]]*kk[-l[1] - l[2], p[1]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((3*I)/4)*kk[l[1], l[1] + l[2] + l[3]]*kk[-l[1] - l[2], p[1]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/8)*dim*kk[l[1], l[1] + l[2] + l[3]]*kk[-l[1] - l[2], p[1]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*kk[-l[1] - l[2], p[1]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((3*I)/2)*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*kk[-l[1] - l[2], p[1]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*kk[-l[1] - l[2], p[1]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*kk[l[1], p[1]]*kk[l[2], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((5*I)/4)*kk[l[1], p[1]]*kk[l[2], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim*kk[l[1], p[1]]*kk[l[2], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*kk[-l[1] - l[2], p[1]]*kk[l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (I*kk[-l[1] - l[2], p[1]]*kk[l[2], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim*kk[-l[1] - l[2], p[1]]*kk[l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*kk[l[1], l[1] + l[2] + l[3]]*kk[l[2], p[1]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (I*kk[l[1], l[1] + l[2] + l[3]]*kk[l[2], p[1]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim*kk[l[1], l[1] + l[2] + l[3]]*kk[l[2], p[1]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*kk[l[2], p[1]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((5*I)/4)*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*kk[l[2], p[1]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*kk[l[2], p[1]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/2)*kk[l[2], l[1] + l[2] + l[3]]*kk[l[2], p[1]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((3*I)/2)*kk[l[2], l[1] + l[2] + l[3]]*kk[l[2], p[1]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/2)*dim*kk[l[2], l[1] + l[2] + l[3]]*kk[l[2], p[1]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/2)*kk[l[1], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], p[3]]^2) - ((I/8)*kk[l[1], p[3]]^2*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]*
         kk[l[1] + l[2], p[3]]^2) - (((3*I)/8)*kk[l[2], p[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        (kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((5*I)/4)*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) - ((I/4)*dim*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        (kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((9*I)/8)*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) - ((I/4)*dim*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((3*I)/8)*kk[l[1], -l[1] - l[2]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((9*I)/4)*kk[l[1], -l[1] - l[2]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((3*I)/8)*dim*kk[l[1], -l[1] - l[2]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*kk[l[1], l[2]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((2*I)*kk[l[1], l[2]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*dim*kk[l[1], l[2]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*kk[-l[1] - l[2], -l[1] - l[2]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((3*I)/2)*kk[-l[1] - l[2], -l[1] - l[2]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*dim*kk[-l[1] - l[2], -l[1] - l[2]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*kk[-l[1] - l[2], l[2]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((2*I)*kk[-l[1] - l[2], l[2]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*dim*kk[-l[1] - l[2], l[2]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/8)*kk[l[1] + l[2], p[1]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[2], p[1]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/8)*kk[l[2], p[1]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], p[3]]^2) - ((I/8)*kk[l[2], p[1]]*kk[l[2], p[3]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], p[3]]^2) + ((I/4)*kk[l[1], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]^2*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/8)*kk[l[2], l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/16)*kk[l[1], l[1] + l[2] + l[3]]*kk[l[1], p[3]]*kk[p[1], p[3]]^2*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[2], p[3]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/16)*kk[l[1], l[1] + l[2] + l[3]]*kk[l[2], p[3]]*kk[p[1], p[3]]^2*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[1], p[3]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*
         kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) - 
       (((5*I)/8)*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/8)*dim*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*
         kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) - (((9*I)/16)*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + 
       ((I/8)*dim*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (((3*I)/16)*kk[l[1], -l[1] - l[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]^2*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (((9*I)/8)*kk[l[1], -l[1] - l[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]^2*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) + (((3*I)/16)*dim*kk[l[1], -l[1] - l[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*kk[l[1], l[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]^2*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (I*kk[l[1], l[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/8)*dim*kk[l[1], l[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]^2*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) - ((I/8)*kk[-l[1] - l[2], -l[1] - l[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*kk[p[2], p[2]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) - (((3*I)/4)*kk[-l[1] - l[2], -l[1] - l[2]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/8)*dim*kk[-l[1] - l[2], -l[1] - l[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*kk[-l[1] - l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]^2*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (I*kk[-l[1] - l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]^2*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) + ((I/8)*dim*kk[-l[1] - l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/16)*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[l[1] + l[2], p[1]]*
         kk[p[1], p[3]]^2*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[2], p[1]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) + ((I/16)*kk[l[1], l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[3]]^2*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[1], p[3]]*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/16)*kk[l[1], l[2]]*kk[l[2], p[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[3]]^2*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[1], p[3]]^2*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/2)*kk[l[1], p[1]]*kk[l[1], p[2]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*kk[l[1], p[2]]*kk[-l[1] - l[2], p[1]]*kk[l[1] + l[2] + l[3], 
          p[1]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/2)*kk[l[1], p[1]]*kk[-l[1] - l[2], p[2]]*kk[l[1] + l[2] + l[3], 
          p[1]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/2)*kk[-l[1] - l[2], p[1]]*kk[-l[1] - l[2], p[2]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/4)*kk[l[1], p[2]]*kk[l[2], p[1]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/4)*kk[-l[1] - l[2], p[2]]*
         kk[l[2], p[1]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/2)*kk[l[1], p[1]]*kk[l[2], p[2]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/2)*kk[-l[1] - l[2], p[1]]*
         kk[l[2], p[2]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/2)*kk[l[2], p[1]]*kk[l[2], p[2]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) - ((I/4)*kk[l[1], p[1]]^2*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) - ((I/2)*kk[l[1], p[1]]*
         kk[-l[1] - l[2], p[1]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) - ((I/2)*kk[-l[1] - l[2], p[1]]^2*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) - ((I/2)*kk[l[1], p[1]]*kk[l[2], p[1]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) - (((3*I)/4)*kk[-l[1] - l[2], p[1]]*
         kk[l[2], p[1]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) - ((I/2)*kk[l[2], p[1]]^2*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/2)*kk[l[1], p[2]]*kk[l[1], p[3]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + (((3*I)/2)*kk[l[1], p[2]]*kk[l[1], p[3]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/2)*dim*kk[l[1], p[2]]*kk[l[1], p[3]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*kk[l[1], p[3]]*kk[-l[1] - l[2], p[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + (I*kk[l[1], p[3]]*kk[-l[1] - l[2], p[2]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/4)*dim*kk[l[1], p[3]]*kk[-l[1] - l[2], p[2]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*kk[l[1], p[2]]*kk[-l[1] - l[2], p[3]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + (((5*I)/4)*kk[l[1], p[2]]*
         kk[-l[1] - l[2], p[3]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) - ((I/4)*dim*kk[l[1], p[2]]*kk[-l[1] - l[2], p[3]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*kk[-l[1] - l[2], p[2]]*kk[-l[1] - l[2], p[3]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + (((3*I)/2)*kk[-l[1] - l[2], p[2]]*
         kk[-l[1] - l[2], p[3]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) - ((I/4)*dim*kk[-l[1] - l[2], p[2]]*kk[-l[1] - l[2], p[3]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*kk[l[1], p[3]]*kk[l[2], p[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + (((5*I)/4)*kk[l[1], p[3]]*kk[l[2], p[2]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/4)*dim*kk[l[1], p[3]]*kk[l[2], p[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*kk[-l[1] - l[2], p[3]]*kk[l[2], p[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + (((3*I)/2)*kk[-l[1] - l[2], p[3]]*
         kk[l[2], p[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/4)*dim*kk[-l[1] - l[2], p[3]]*kk[l[2], p[2]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*kk[l[1], p[2]]*kk[l[2], p[3]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + (I*kk[l[1], p[2]]*kk[l[2], p[3]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/4)*dim*kk[l[1], p[2]]*kk[l[2], p[3]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/8)*kk[-l[1] - l[2], p[2]]*kk[l[2], p[3]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + (((3*I)/4)*kk[-l[1] - l[2], p[2]]*
         kk[l[2], p[3]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*dim*kk[-l[1] - l[2], p[2]]*kk[l[2], p[3]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*kk[l[2], p[2]]*kk[l[2], p[3]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + (((3*I)/2)*kk[l[2], p[2]]*kk[l[2], p[3]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/4)*dim*kk[l[2], p[2]]*kk[l[2], p[3]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/2)*kk[l[1], l[1] + l[2] + l[3]]*kk[l[1], p[2]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((3*I)/2)*kk[l[1], l[1] + l[2] + l[3]]*kk[l[1], p[2]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/2)*dim*kk[l[1], l[1] + l[2] + l[3]]*kk[l[1], p[2]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*kk[l[1], p[2]]*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((5*I)/4)*kk[l[1], p[2]]*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim*kk[l[1], p[2]]*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*kk[l[1], l[1] + l[2] + l[3]]*kk[-l[1] - l[2], p[2]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (I*kk[l[1], l[1] + l[2] + l[3]]*kk[-l[1] - l[2], p[2]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim*kk[l[1], l[1] + l[2] + l[3]]*kk[-l[1] - l[2], p[2]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*kk[-l[1] - l[2], p[2]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((3*I)/2)*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*kk[-l[1] - l[2], p[2]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*kk[-l[1] - l[2], p[2]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*kk[l[1], p[2]]*kk[l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (I*kk[l[1], p[2]]*kk[l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim*kk[l[1], p[2]]*kk[l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/8)*kk[-l[1] - l[2], p[2]]*kk[l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((3*I)/4)*kk[-l[1] - l[2], p[2]]*kk[l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/8)*dim*kk[-l[1] - l[2], p[2]]*kk[l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*kk[l[1], l[1] + l[2] + l[3]]*kk[l[2], p[2]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((5*I)/4)*kk[l[1], l[1] + l[2] + l[3]]*kk[l[2], p[2]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim*kk[l[1], l[1] + l[2] + l[3]]*kk[l[2], p[2]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*kk[l[2], p[2]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((3*I)/2)*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*kk[l[2], p[2]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*kk[l[2], p[2]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*kk[l[2], l[1] + l[2] + l[3]]*kk[l[2], p[2]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((3*I)/2)*kk[l[2], l[1] + l[2] + l[3]]*kk[l[2], p[2]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*dim*kk[l[2], l[1] + l[2] + l[3]]*kk[l[2], p[2]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((3*I)/8)*kk[l[1], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], p[3]]^2) - ((I/2)*kk[l[2], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*kk[l[2], p[3]]^2*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[1], p[3]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((9*I)/8)*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) - ((I/4)*dim*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((5*I)/4)*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) - ((I/4)*dim*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*kk[l[1], -l[1] - l[2]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((2*I)*kk[l[1], -l[1] - l[2]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*dim*kk[l[1], -l[1] - l[2]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*kk[l[1], l[2]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((2*I)*kk[l[1], l[2]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*dim*kk[l[1], l[2]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/4)*kk[-l[1] - l[2], -l[1] - l[2]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((3*I)/2)*kk[-l[1] - l[2], -l[1] - l[2]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*dim*kk[-l[1] - l[2], -l[1] - l[2]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((3*I)/8)*kk[-l[1] - l[2], l[2]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       (((9*I)/4)*kk[-l[1] - l[2], l[2]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((3*I)/8)*dim*kk[-l[1] - l[2], l[2]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/8)*kk[l[1] + l[2], p[2]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[1], p[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/8)*kk[l[1], p[2]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], p[3]]^2) - ((I/8)*kk[l[1], p[2]]*kk[l[1], p[3]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]*
         kk[l[1] + l[2], p[3]]^2) - ((I/2)*kk[l[1], p[1]]*kk[l[1], p[3]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) - ((I/4)*kk[l[1], p[3]]*
         kk[-l[1] - l[2], p[1]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/2)*kk[l[1], p[1]]*kk[-l[1] - l[2], p[3]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) - ((I/2)*kk[-l[1] - l[2], p[1]]*
         kk[-l[1] - l[2], p[3]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/4)*kk[l[1], p[3]]*kk[l[2], p[1]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) - ((I/2)*kk[-l[1] - l[2], p[3]]*
         kk[l[2], p[1]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
         kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/2)*kk[l[1], p[1]]*kk[l[2], p[3]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) - ((I/4)*kk[-l[1] - l[2], p[1]]*
         kk[l[2], p[3]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
         kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/2)*kk[l[2], p[1]]*kk[l[2], p[3]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + ((I/2)*kk[l[1], l[1] + l[2] + l[3]]*
         kk[l[1], p[1]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/2)*kk[l[1], p[1]]*
         kk[-l[1] - l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/4)*kk[l[1], l[1] + l[2] + l[3]]*
         kk[-l[1] - l[2], p[1]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/2)*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*
         kk[-l[1] - l[2], p[1]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/2)*kk[l[1], p[1]]*
         kk[l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/4)*kk[-l[1] - l[2], p[1]]*
         kk[l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/4)*kk[l[1], l[1] + l[2] + l[3]]*
         kk[l[2], p[1]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/2)*kk[-l[1] - l[2], l[1] + l[2] + l[3]]*
         kk[l[2], p[1]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/2)*kk[l[2], l[1] + l[2] + l[3]]*
         kk[l[2], p[1]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/4)*kk[l[1], p[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*kk[l[2], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[2]]*
         kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]^
          2) - ((I/4)*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[2]]*
         kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) - ((I/4)*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[1], p[2]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((3*I)/4)*kk[l[1], -l[1] - l[2]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[1], p[2]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((3*I)/4)*kk[l[1], l[2]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[2]]*
         kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/2)*kk[-l[1] - l[2], -l[1] - l[2]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[1], p[2]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       (((3*I)/4)*kk[-l[1] - l[2], l[2]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[1], p[2]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
       ((I/4)*kk[l[1] + l[2], p[1]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[2]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
       ((I/8)*kk[l[1], p[3]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]^2*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*kk[l[1], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) + ((I/8)*kk[l[1], l[1] + l[2]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[2]]^2*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[1], p[2]]^2*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]) - ((I/2)*kk[l[1], p[1]]*kk[l[1], p[2]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) - ((I/4)*kk[l[1], p[2]]*
         kk[-l[1] - l[2], p[1]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/2)*kk[l[1], p[1]]*kk[-l[1] - l[2], p[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) - ((I/2)*kk[-l[1] - l[2], p[1]]*
         kk[-l[1] - l[2], p[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/4)*kk[l[1], p[2]]*kk[l[2], p[1]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) - ((I/4)*kk[-l[1] - l[2], p[2]]*
         kk[l[2], p[1]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*
         kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/2)*kk[l[1], p[1]]*kk[l[2], p[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) - ((I/2)*kk[-l[1] - l[2], p[1]]*
         kk[l[2], p[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*
         kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/2)*kk[l[2], p[1]]*kk[l[2], p[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + ((I/4)*kk[l[1], p[2]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*kk[l[1], p[2]]*kk[l[1], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[2], p[3]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*kk[l[2], p[1]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]]*
         kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]^
          2) + ((I/4)*kk[l[2], p[1]]*kk[l[2], p[3]]*kk[l[1] + l[2] + l[3], 
          p[2]]*kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/4)*kk[l[1], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]]*
         kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]^
          2) - ((I/4)*kk[l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
         kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
         kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
         kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (((3*I)/4)*kk[l[1], -l[1] - l[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + (((3*I)/4)*kk[l[1], l[2]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]]*
         kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/2)*kk[-l[1] - l[2], -l[1] - l[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + (((3*I)/4)*kk[-l[1] - l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]]*
         kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/8)*kk[l[1], p[2]]*kk[l[2], l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*
         kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], p[3]]^2) - ((I/8)*kk[l[1], l[1] + l[2] + l[3]]*
         kk[l[1], p[2]]*kk[p[1], p[3]]^2*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]*kk[l[1] + l[2], p[3]]^
          2) - ((I/8)*kk[l[1], l[2]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[3]]^2*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*kk[l[1], l[2]]*kk[l[2], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[3]]^2*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]^2*
         kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/8)*kk[l[1], p[1]]^2*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[2], p[3]]^2)/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*kk[l[1], p[1]]*kk[-l[1] - l[2], p[1]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[2], p[3]]^2)/(kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) + ((I/4)*kk[-l[1] - l[2], p[1]]^2*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[2], p[3]]^2)/(kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) + ((I/4)*kk[l[1], p[1]]*kk[l[2], p[1]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[2], p[3]]^2)/(kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) + (((3*I)/8)*kk[-l[1] - l[2], p[1]]*kk[l[2], p[1]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[2], p[3]]^2)/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + ((I/4)*kk[l[2], p[1]]^2*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[2], p[3]]^2)/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) - ((I/8)*kk[l[2], p[1]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[3]]^2)/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*kk[l[1], p[3]]*kk[l[2], p[1]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[3]]^2)/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]*
         kk[l[1] + l[2], p[3]]^2) + ((I/8)*kk[l[1], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*kk[l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]]^2)/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/16)*kk[l[1], p[3]]*kk[l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[2], p[3]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/16)*kk[l[2], l[1] + l[2] + l[3]]*kk[l[2], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[1], l[1]]*kk[l[1], p[3]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]]^2)/(kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) - (((9*I)/16)*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]]^2)/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + 
       ((I/8)*dim*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[1], l[1]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) - 
       (((5*I)/8)*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/8)*dim*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*kk[l[1], -l[1] - l[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]]^2)/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (I*kk[l[1], -l[1] - l[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) + ((I/8)*dim*kk[l[1], -l[1] - l[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]]^2)/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*kk[l[1], l[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]]^2)/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (I*kk[l[1], l[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/8)*dim*kk[l[1], l[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) - ((I/8)*kk[-l[1] - l[2], -l[1] - l[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]]^2)/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) - (((3*I)/4)*kk[-l[1] - l[2], -l[1] - l[2]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]]^2)/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/8)*dim*kk[-l[1] - l[2], -l[1] - l[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]]^2)/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (((3*I)/16)*kk[-l[1] - l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]]^2)/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (((9*I)/8)*kk[-l[1] - l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) + (((3*I)/16)*dim*kk[-l[1] - l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]]^2)/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/16)*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[l[1] + l[2], p[2]]*
         kk[p[1], p[1]]*kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[1], p[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) + ((I/16)*kk[l[1], l[2]]*kk[l[1], p[3]]*kk[l[1] + l[2] + l[3], 
          p[3]]*kk[p[1], p[1]]*kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[2], p[3]]^2*kk[l[1] + l[2], p[3]]^2) + 
       ((I/16)*kk[l[1], l[2]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[2], p[3]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/8)*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[l[1] + l[2], p[1]]*
         kk[p[1], p[2]]*kk[p[2], p[3]]^2)/(kk[l[1], l[1]]*kk[l[1], p[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/16)*kk[l[1], l[1] + l[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]^2*kk[p[2], p[3]]^2)/(kk[l[1], l[1]]*kk[l[1], p[2]]^2*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*kk[l[2], l[1] + l[2] + l[3]]*kk[l[2], p[1]]*kk[p[1], p[3]]*
         kk[p[2], p[3]]^2)/(kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], p[3]]^2) + ((I/8)*kk[l[1], l[1] + l[2] + l[3]]*
         kk[l[2], p[1]]*kk[p[1], p[3]]*kk[p[2], p[3]]^2)/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]*kk[l[1] + l[2], p[3]]^
          2) - ((I/8)*kk[l[1], l[2]]*kk[l[1], p[3]]*kk[l[1] + l[2] + l[3], 
          p[1]]*kk[p[1], p[3]]*kk[p[2], p[3]]^2)/(kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[2], p[3]]^2*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*kk[l[1], l[2]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[3]]*
         kk[p[2], p[3]]^2)/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]*
         kk[l[1] + l[2], p[3]]^2) + ((I/16)*kk[l[1], l[2]]*
         kk[l[2], l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*kk[p[2], p[3]]^2)/
        (kk[l[1], l[1]]*kk[l[1], p[3]]^2*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]^
          2) + ((I/16)*kk[l[1], l[2]]*kk[l[1], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]^2*kk[p[2], p[3]]^2)/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[2], p[3]]^2*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*kk[l[1], p[2]]^2*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (((3*I)/2)*kk[l[1], p[2]]^2*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) - (((5*I)/4)*kk[l[1], p[2]]^2*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (I*dim*kk[l[1], p[2]]^2*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) + ((I/4)*dim*kk[l[1], p[2]]^2*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*dim^2*kk[l[1], p[2]]^2*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) - ((I/8)*kk[l[1], p[2]]*kk[-l[1] - l[2], p[2]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) - (((9*I)/4)*kk[l[1], p[2]]*
         kk[-l[1] - l[2], p[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) - (((15*I)/8)*kk[l[1], p[2]]*kk[-l[1] - l[2], p[2]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (((11*I)/8)*dim*kk[l[1], p[2]]*kk[-l[1] - l[2], p[2]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*dim*kk[l[1], p[2]]*kk[-l[1] - l[2], p[2]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*dim^2*kk[l[1], p[2]]*kk[-l[1] - l[2], p[2]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*kk[-l[1] - l[2], p[2]]^2*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (((3*I)/2)*kk[-l[1] - l[2], p[2]]^2*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (((5*I)/4)*kk[-l[1] - l[2], p[2]]^2*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (I*dim*kk[-l[1] - l[2], p[2]]^2*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) + ((I/4)*dim*kk[-l[1] - l[2], p[2]]^2*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*dim^2*kk[-l[1] - l[2], p[2]]^2*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*kk[l[1], p[2]]*kk[l[2], p[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) - (((9*I)/4)*kk[l[1], p[2]]*kk[l[2], p[2]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (((11*I)/8)*kk[l[1], p[2]]*kk[l[2], p[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (((9*I)/8)*dim*kk[l[1], p[2]]*kk[l[2], p[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*dim*kk[l[1], p[2]]*kk[l[2], p[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*dim^2*kk[l[1], p[2]]*kk[l[2], p[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*kk[-l[1] - l[2], p[2]]*kk[l[2], p[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) - (((9*I)/4)*kk[-l[1] - l[2], p[2]]*
         kk[l[2], p[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (((11*I)/8)*kk[-l[1] - l[2], p[2]]*kk[l[2], p[2]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (((9*I)/8)*dim*kk[-l[1] - l[2], p[2]]*kk[l[2], p[2]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*dim*kk[-l[1] - l[2], p[2]]*kk[l[2], p[2]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*dim^2*kk[-l[1] - l[2], p[2]]*kk[l[2], p[2]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/16)*kk[l[2], p[2]]^2*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (((3*I)/2)*kk[l[2], p[2]]^2*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) - (((3*I)/4)*kk[l[2], p[2]]^2*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (((5*I)/8)*dim*kk[l[2], p[2]]^2*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) + ((I/8)*dim*kk[l[2], p[2]]^2*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/16)*dim^2*kk[l[2], p[2]]^2*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) + ((I/4)*kk[l[1], p[1]]*kk[l[1], p[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + (((3*I)/2)*kk[l[1], p[1]]*kk[l[1], p[2]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/4)*dim*kk[l[1], p[1]]*kk[l[1], p[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*kk[l[1], p[2]]*kk[-l[1] - l[2], p[1]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + (I*kk[l[1], p[2]]*kk[-l[1] - l[2], p[1]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/4)*dim*kk[l[1], p[2]]*kk[-l[1] - l[2], p[1]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*kk[l[1], p[1]]*kk[-l[1] - l[2], p[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + (((5*I)/4)*kk[l[1], p[1]]*
         kk[-l[1] - l[2], p[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) - ((I/4)*dim*kk[l[1], p[1]]*kk[-l[1] - l[2], p[2]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/2)*kk[-l[1] - l[2], p[1]]*kk[-l[1] - l[2], p[2]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + (((3*I)/2)*kk[-l[1] - l[2], p[1]]*
         kk[-l[1] - l[2], p[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) - ((I/2)*dim*kk[-l[1] - l[2], p[1]]*kk[-l[1] - l[2], p[2]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/8)*kk[l[1], p[2]]*kk[l[2], p[1]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + (((3*I)/4)*kk[l[1], p[2]]*kk[l[2], p[1]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*dim*kk[l[1], p[2]]*kk[l[2], p[1]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*kk[-l[1] - l[2], p[2]]*kk[l[2], p[1]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + (I*kk[-l[1] - l[2], p[2]]*kk[l[2], p[1]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/4)*dim*kk[-l[1] - l[2], p[2]]*kk[l[2], p[1]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*kk[l[1], p[1]]*kk[l[2], p[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + (((3*I)/2)*kk[l[1], p[1]]*kk[l[2], p[2]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/4)*dim*kk[l[1], p[1]]*kk[l[2], p[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*kk[-l[1] - l[2], p[1]]*kk[l[2], p[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + (((5*I)/4)*kk[-l[1] - l[2], p[1]]*
         kk[l[2], p[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/4)*dim*kk[-l[1] - l[2], p[1]]*kk[l[2], p[2]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*kk[l[2], p[1]]*kk[l[2], p[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + (((3*I)/2)*kk[l[2], p[1]]*kk[l[2], p[2]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/4)*dim*kk[l[2], p[1]]*kk[l[2], p[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*
         kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) - 
       (((5*I)/8)*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/8)*dim*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*
         kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) - 
       (((5*I)/8)*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/8)*dim*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*kk[l[1], -l[1] - l[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]^2*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (I*kk[l[1], -l[1] - l[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]^2*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) + ((I/8)*dim*kk[l[1], -l[1] - l[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (((3*I)/16)*kk[l[1], l[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]^2*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (((9*I)/8)*kk[l[1], l[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]^2*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) + (((3*I)/16)*dim*kk[l[1], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*kk[-l[1] - l[2], -l[1] - l[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) - (((5*I)/8)*kk[-l[1] - l[2], -l[1] - l[2]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/8)*dim*kk[-l[1] - l[2], -l[1] - l[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*kk[-l[1] - l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]^2*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (I*kk[-l[1] - l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]^2*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) + ((I/8)*dim*kk[-l[1] - l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/16)*kk[l[1], p[1]]^2*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (((3*I)/2)*kk[l[1], p[1]]^2*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) - (((3*I)/4)*kk[l[1], p[1]]^2*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (((5*I)/8)*dim*kk[l[1], p[1]]^2*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) + ((I/8)*dim*kk[l[1], p[1]]^2*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/16)*dim^2*kk[l[1], p[1]]^2*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) - ((I/8)*kk[l[1], p[1]]*kk[-l[1] - l[2], p[1]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) - (((9*I)/4)*kk[l[1], p[1]]*
         kk[-l[1] - l[2], p[1]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) - (((11*I)/8)*kk[l[1], p[1]]*kk[-l[1] - l[2], p[1]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (((9*I)/8)*dim*kk[l[1], p[1]]*kk[-l[1] - l[2], p[1]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*dim*kk[l[1], p[1]]*kk[-l[1] - l[2], p[1]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*dim^2*kk[l[1], p[1]]*kk[-l[1] - l[2], p[1]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*kk[-l[1] - l[2], p[1]]^2*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (((3*I)/2)*kk[-l[1] - l[2], p[1]]^2*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (((5*I)/4)*kk[-l[1] - l[2], p[1]]^2*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (I*dim*kk[-l[1] - l[2], p[1]]^2*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) + ((I/4)*dim*kk[-l[1] - l[2], p[1]]^2*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*dim^2*kk[-l[1] - l[2], p[1]]^2*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*kk[l[1], p[1]]*kk[l[2], p[1]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) - (((9*I)/4)*kk[l[1], p[1]]*kk[l[2], p[1]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (((11*I)/8)*kk[l[1], p[1]]*kk[l[2], p[1]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (((9*I)/8)*dim*kk[l[1], p[1]]*kk[l[2], p[1]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*dim*kk[l[1], p[1]]*kk[l[2], p[1]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*dim^2*kk[l[1], p[1]]*kk[l[2], p[1]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*kk[-l[1] - l[2], p[1]]*kk[l[2], p[1]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) - (((9*I)/4)*kk[-l[1] - l[2], p[1]]*
         kk[l[2], p[1]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (((15*I)/8)*kk[-l[1] - l[2], p[1]]*kk[l[2], p[1]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (((11*I)/8)*dim*kk[-l[1] - l[2], p[1]]*kk[l[2], p[1]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/4)*dim*kk[-l[1] - l[2], p[1]]*kk[l[2], p[1]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*dim^2*kk[-l[1] - l[2], p[1]]*kk[l[2], p[1]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*kk[l[2], p[1]]^2*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (((3*I)/2)*kk[l[2], p[1]]^2*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) - (((5*I)/4)*kk[l[2], p[1]]^2*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (I*dim*kk[l[2], p[1]]^2*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) + ((I/4)*dim*kk[l[2], p[1]]^2*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*dim^2*kk[l[2], p[1]]^2*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^
          2) - ((I/8)*kk[l[1], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/8)*kk[l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], p[3]]^2) + 
       ((I/16)*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (((3*I)/2)*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[1], l[1]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (((29*I)/8)*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (((17*I)/16)*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (((17*I)/8)*dim*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[1], l[1]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (((7*I)/4)*dim*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (((3*I)/16)*dim*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (((11*I)/16)*dim^2*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[1], l[1]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (((3*I)/16)*dim^2*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/16)*dim^3*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[1], l[1]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/16)*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (((3*I)/2)*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (((29*I)/8)*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (((17*I)/16)*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (((17*I)/8)*dim*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (((7*I)/4)*dim*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (((3*I)/16)*dim*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (((11*I)/16)*dim^2*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (((3*I)/16)*dim^2*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/16)*dim^3*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/16)*kk[l[1], -l[1] - l[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + (((9*I)/4)*kk[l[1], -l[1] - l[2]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^3*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (((11*I)/2)*kk[l[1], -l[1] - l[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (((21*I)/16)*kk[l[1], -l[1] - l[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((3*I)*dim*kk[l[1], -l[1] - l[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^3*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (((17*I)/8)*dim*kk[l[1], -l[1] - l[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (((3*I)/16)*dim*kk[l[1], -l[1] - l[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (((13*I)/16)*dim^2*kk[l[1], -l[1] - l[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^3*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (((3*I)/16)*dim^2*kk[l[1], -l[1] - l[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/16)*dim^3*kk[l[1], -l[1] - l[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^3*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/16)*kk[l[1], l[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + (((9*I)/4)*kk[l[1], l[2]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^3*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (((11*I)/2)*kk[l[1], l[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (((21*I)/16)*kk[l[1], l[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((3*I)*dim*kk[l[1], l[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^3*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (((17*I)/8)*dim*kk[l[1], l[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (((3*I)/16)*dim*kk[l[1], l[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (((13*I)/16)*dim^2*kk[l[1], l[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^3*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (((3*I)/16)*dim^2*kk[l[1], l[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/16)*dim^3*kk[l[1], l[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^3*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/16)*kk[-l[1] - l[2], -l[1] - l[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + (((3*I)/2)*kk[-l[1] - l[2], -l[1] - l[2]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^3*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (((15*I)/4)*kk[-l[1] - l[2], -l[1] - l[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (((17*I)/16)*kk[-l[1] - l[2], -l[1] - l[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (((17*I)/8)*dim*kk[-l[1] - l[2], -l[1] - l[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^3*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (((7*I)/4)*dim*kk[-l[1] - l[2], -l[1] - l[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (((3*I)/16)*dim*kk[-l[1] - l[2], -l[1] - l[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (((11*I)/16)*dim^2*kk[-l[1] - l[2], -l[1] - l[2]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^3*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (((3*I)/16)*dim^2*kk[-l[1] - l[2], -l[1] - l[2]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/16)*dim^3*kk[-l[1] - l[2], -l[1] - l[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^3*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       ((I/16)*kk[-l[1] - l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
         kk[l[1] + l[2], p[3]]^2) + (((9*I)/4)*kk[-l[1] - l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^3*kk[l[1], l[1]]*kk[l[2], l[2]]*
         kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (((11*I)/2)*kk[-l[1] - l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (((21*I)/16)*kk[-l[1] - l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((3*I)*dim*kk[-l[1] - l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^3*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (((17*I)/8)*dim*kk[-l[1] - l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       (((3*I)/16)*dim*kk[-l[1] - l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (((13*I)/16)*dim^2*kk[-l[1] - l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^3*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
       (((3*I)/16)*dim^2*kk[-l[1] - l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
       ((I/16)*dim^3*kk[-l[1] - l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^3*kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], 
          l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2))))/(4*(-2 + dim)) + 
  (kk[p[2], p[2]]*(-((((I/4)*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]])/
         ((-2 + dim)*kk[l[1], l[1]]*kk[l[1], p[2]]) - 
        ((I/2)*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[2]])/
         (kk[l[1], l[1]]*kk[l[1], p[2]]) + 
        ((I/4)*kk[l[1], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2)/
         (kk[l[1], l[1]]*kk[l[1], p[2]]^2))*
       (((-I/2)*kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[3]])/
         (kk[l[3], l[3]]*kk[l[3], p[2]]) + 
        ((I/4)*kk[l[3], l[1] + l[2] + l[3]]*kk[p[2], p[3]]^2)/
         (kk[l[3], l[3]]*kk[l[3], p[2]]^2) + 
        ((I/4)*kk[l[1] + l[2] + l[3], p[2]]*kk[p[3], p[3]])/
         ((-2 + dim)*kk[l[3], l[3]]*kk[l[3], p[2]]))) + 
     I*(((I/4)*kk[l[1], p[3]]^2*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((3*I)*kk[l[1], p[3]]^2*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((5*I)/2)*kk[l[1], p[3]]^2*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((2*I)*dim*kk[l[1], p[3]]^2*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/2)*dim*kk[l[1], p[3]]^2*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim^2*kk[l[1], p[3]]^2*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*kk[l[1], p[3]]*kk[-l[1] - l[3], p[3]]*kk[l[1] + l[2] + l[3], 
          p[2]]*kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((9*I)/2)*kk[l[1], p[3]]*kk[-l[1] - l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((29*I)/8)*kk[l[1], p[3]]*kk[-l[1] - l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((11*I)/4)*dim*kk[l[1], p[3]]*kk[-l[1] - l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/2)*dim*kk[l[1], p[3]]*kk[-l[1] - l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim^2*kk[l[1], p[3]]*kk[-l[1] - l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*kk[-l[1] - l[3], p[3]]^2*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((3*I)*kk[-l[1] - l[3], p[3]]^2*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((5*I)/2)*kk[-l[1] - l[3], p[3]]^2*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((2*I)*dim*kk[-l[1] - l[3], p[3]]^2*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/2)*dim*kk[-l[1] - l[3], p[3]]^2*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim^2*kk[-l[1] - l[3], p[3]]^2*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*kk[l[1], p[3]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((9*I)/2)*kk[l[1], p[3]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((11*I)/4)*kk[l[1], p[3]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((9*I)/4)*dim*kk[l[1], p[3]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], 
          p[2]]*kk[p[1], p[1]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/2)*dim*kk[l[1], p[3]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim^2*kk[l[1], p[3]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], 
          p[2]]*kk[p[1], p[1]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*kk[-l[1] - l[3], p[3]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], 
          p[2]]*kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((9*I)/2)*kk[-l[1] - l[3], p[3]]*kk[l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((11*I)/4)*kk[-l[1] - l[3], p[3]]*kk[l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((9*I)/4)*dim*kk[-l[1] - l[3], p[3]]*kk[l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/2)*dim*kk[-l[1] - l[3], p[3]]*kk[l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim^2*kk[-l[1] - l[3], p[3]]*kk[l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/8)*kk[l[3], p[3]]^2*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((3*I)*kk[l[3], p[3]]^2*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((3*I)/2)*kk[l[3], p[3]]^2*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((5*I)/4)*dim*kk[l[3], p[3]]^2*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*dim*kk[l[3], p[3]]^2*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/8)*dim^2*kk[l[3], p[3]]^2*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/2)*kk[l[1], p[2]]*kk[l[1], p[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((3*I)/2)*kk[l[1], p[2]]*kk[l[1], p[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/2)*dim*kk[l[1], p[2]]*kk[l[1], p[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*kk[l[1], p[3]]*kk[-l[1] - l[3], p[2]]*kk[l[1] + l[2] + l[3], 
          p[3]]*kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((5*I)/4)*kk[l[1], p[3]]*kk[-l[1] - l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim*kk[l[1], p[3]]*kk[-l[1] - l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*kk[l[1], p[2]]*kk[-l[1] - l[3], p[3]]*kk[l[1] + l[2] + l[3], 
          p[3]]*kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (I*kk[l[1], p[2]]*kk[-l[1] - l[3], p[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim*kk[l[1], p[2]]*kk[-l[1] - l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*kk[-l[1] - l[3], p[2]]*kk[-l[1] - l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) - (((3*I)/2)*kk[-l[1] - l[3], p[2]]*
         kk[-l[1] - l[3], p[3]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim*kk[-l[1] - l[3], p[2]]*kk[-l[1] - l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*kk[l[1], p[3]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (I*kk[l[1], p[3]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim*kk[l[1], p[3]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/8)*kk[-l[1] - l[3], p[3]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], 
          p[3]]*kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((3*I)/4)*kk[-l[1] - l[3], p[3]]*kk[l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/8)*dim*kk[-l[1] - l[3], p[3]]*kk[l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*kk[l[1], p[2]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((5*I)/4)*kk[l[1], p[2]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim*kk[l[1], p[2]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*kk[-l[1] - l[3], p[2]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], 
          p[3]]*kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((3*I)/2)*kk[-l[1] - l[3], p[2]]*kk[l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim*kk[-l[1] - l[3], p[2]]*kk[l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*kk[l[3], p[2]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((3*I)/2)*kk[l[3], p[2]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim*kk[l[3], p[2]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/2)*kk[l[1], p[3]]^2*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[2]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) - (((3*I)/4)*kk[l[1], p[3]]*
         kk[-l[1] - l[3], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[2]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) - ((I/2)*kk[-l[1] - l[3], p[3]]^2*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[2]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) - ((I/2)*kk[l[1], p[3]]*kk[l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[2]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) - ((I/2)*kk[-l[1] - l[3], p[3]]*
         kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[2]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) - ((I/4)*kk[l[3], p[3]]^2*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[2]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/2)*kk[l[1], p[1]]*kk[l[1], p[3]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/4)*kk[l[1], p[3]]*
         kk[-l[1] - l[3], p[1]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/2)*kk[l[1], p[1]]*
         kk[-l[1] - l[3], p[3]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/2)*kk[-l[1] - l[3], p[1]]*
         kk[-l[1] - l[3], p[3]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/4)*kk[l[1], p[3]]*kk[l[3], p[1]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/4)*kk[-l[1] - l[3], p[3]]*
         kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/2)*kk[l[1], p[1]]*kk[l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/2)*kk[-l[1] - l[3], p[1]]*
         kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/2)*kk[l[3], p[1]]*kk[l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/4)*kk[l[1], p[3]]^2*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2)/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + (((3*I)/8)*kk[l[1], p[3]]*
         kk[-l[1] - l[3], p[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]^2)/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*kk[-l[1] - l[3], p[3]]^2*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]^2)/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*kk[l[1], p[3]]*kk[l[3], p[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2)/(kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) + ((I/4)*kk[-l[1] - l[3], p[3]]*kk[l[3], p[3]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2)/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + ((I/8)*kk[l[3], p[3]]^2*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2)/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) - ((I/8)*kk[l[1], p[3]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]]^2)/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*kk[l[1], p[3]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]]^2)/(kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], p[2]]^2) + ((I/2)*kk[l[1], p[2]]*kk[l[1], p[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/2)*kk[l[1], p[3]]*
         kk[-l[1] - l[3], p[2]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/4)*kk[l[1], p[2]]*
         kk[-l[1] - l[3], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/2)*kk[-l[1] - l[3], p[2]]*
         kk[-l[1] - l[3], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/4)*kk[l[1], p[3]]*kk[l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/4)*kk[-l[1] - l[3], p[3]]*
         kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/2)*kk[l[1], p[2]]*kk[l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/2)*kk[-l[1] - l[3], p[2]]*
         kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/2)*kk[l[3], p[2]]*kk[l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) - ((I/2)*kk[l[1], p[1]]*kk[l[1], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) - ((3*I)*kk[l[1], p[1]]*kk[l[1], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/2)*dim*kk[l[1], p[1]]*kk[l[1], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/2)*kk[l[1], p[3]]*kk[-l[1] - l[3], p[1]]*kk[l[1] + l[2] + l[3], 
          p[2]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((2*I)*kk[l[1], p[3]]*kk[-l[1] - l[3], p[1]]*kk[l[1] + l[2] + l[3], 
          p[2]]*kk[p[1], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/2)*dim*kk[l[1], p[3]]*kk[-l[1] - l[3], p[1]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/2)*kk[l[1], p[1]]*kk[-l[1] - l[3], p[3]]*kk[l[1] + l[2] + l[3], 
          p[2]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((5*I)/2)*kk[l[1], p[1]]*kk[-l[1] - l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/2)*dim*kk[l[1], p[1]]*kk[-l[1] - l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (I*kk[-l[1] - l[3], p[1]]*kk[-l[1] - l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) - ((3*I)*kk[-l[1] - l[3], p[1]]*
         kk[-l[1] - l[3], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (I*dim*kk[-l[1] - l[3], p[1]]*kk[-l[1] - l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*kk[l[1], p[3]]*kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((3*I)/2)*kk[l[1], p[3]]*kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim*kk[l[1], p[3]]*kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/2)*kk[-l[1] - l[3], p[3]]*kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], 
          p[2]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((2*I)*kk[-l[1] - l[3], p[3]]*kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], 
          p[2]]*kk[p[1], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/2)*dim*kk[-l[1] - l[3], p[3]]*kk[l[3], p[1]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/2)*kk[l[1], p[1]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((3*I)*kk[l[1], p[1]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/2)*dim*kk[l[1], p[1]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/2)*kk[-l[1] - l[3], p[1]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], 
          p[2]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((5*I)/2)*kk[-l[1] - l[3], p[1]]*kk[l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/2)*dim*kk[-l[1] - l[3], p[1]]*kk[l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/2)*kk[l[3], p[1]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((3*I)*kk[l[3], p[1]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/2)*dim*kk[l[3], p[1]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/2)*kk[l[1], p[1]]*kk[l[1], p[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*kk[l[1], p[2]]*kk[-l[1] - l[3], p[1]]*kk[l[1] + l[2] + l[3], 
          p[3]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/2)*kk[l[1], p[1]]*kk[-l[1] - l[3], p[2]]*kk[l[1] + l[2] + l[3], 
          p[3]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/2)*kk[-l[1] - l[3], p[1]]*kk[-l[1] - l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/4)*kk[l[1], p[2]]*kk[l[3], p[1]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/2)*kk[-l[1] - l[3], p[2]]*
         kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/2)*kk[l[1], p[1]]*kk[l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/4)*kk[-l[1] - l[3], p[1]]*
         kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/2)*kk[l[3], p[1]]*kk[l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/8)*kk[l[1] + l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*kk[p[1], p[3]])/
        ((-2 + dim)*kk[l[3], l[3]]*kk[l[3], p[1]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/2)*kk[l[1], p[2]]*kk[l[1], p[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) - ((I/2)*kk[l[1], p[3]]*
         kk[-l[1] - l[3], p[2]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/4)*kk[l[1], p[2]]*kk[-l[1] - l[3], p[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) - ((I/2)*kk[-l[1] - l[3], p[2]]*
         kk[-l[1] - l[3], p[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/4)*kk[l[1], p[3]]*kk[l[3], p[2]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) - ((I/4)*kk[-l[1] - l[3], p[3]]*
         kk[l[3], p[2]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
         kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/2)*kk[l[1], p[2]]*kk[l[3], p[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) - ((I/2)*kk[-l[1] - l[3], p[2]]*
         kk[l[3], p[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
         kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/2)*kk[l[3], p[2]]*kk[l[3], p[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + ((I/2)*kk[l[1], l[1] + l[2] + l[3]]*
         kk[l[1], p[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/2)*kk[l[1], p[3]]*
         kk[-l[1] - l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/4)*kk[l[1], l[1] + l[2] + l[3]]*
         kk[-l[1] - l[3], p[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/2)*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*
         kk[-l[1] - l[3], p[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/4)*kk[l[1], p[3]]*
         kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/4)*kk[-l[1] - l[3], p[3]]*
         kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/2)*kk[l[1], l[1] + l[2] + l[3]]*
         kk[l[3], p[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/2)*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*
         kk[l[3], p[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/2)*kk[l[3], l[1] + l[2] + l[3]]*
         kk[l[3], p[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) - ((I/4)*kk[l[1] + l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
        (kk[l[3], l[3]]*kk[l[3], p[1]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/4)*kk[l[1], p[2]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]]*
         kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]^
          2) - ((I/4)*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]]*
         kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) - ((I/4)*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]]*kk[p[1], p[3]])/(kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((3*I)/4)*kk[l[1], -l[1] - l[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((3*I)/4)*kk[l[1], l[3]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]]*
         kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/2)*kk[-l[1] - l[3], -l[1] - l[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((3*I)/4)*kk[-l[1] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/8)*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[l[1] + l[3], p[3]]*
         kk[p[1], p[2]]^2*kk[p[1], p[3]])/(kk[l[3], l[3]]*kk[l[3], p[1]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*kk[l[1], p[2]]^2*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]^2)/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*kk[l[1], p[2]]*kk[-l[1] - l[3], p[2]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2)/(kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) + ((I/8)*kk[-l[1] - l[3], p[2]]^2*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2)/(kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) + (((3*I)/8)*kk[l[1], p[2]]*kk[l[3], p[2]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2)/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + ((I/4)*kk[-l[1] - l[3], p[2]]*
         kk[l[3], p[2]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2)/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + ((I/4)*kk[l[3], p[2]]^2*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2)/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) - ((I/2)*kk[l[1], l[1] + l[2] + l[3]]*
         kk[l[1], p[2]]*kk[p[1], p[3]]^2)/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*kk[l[1], p[2]]*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]^2)/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*kk[l[1], l[1] + l[2] + l[3]]*kk[-l[1] - l[3], p[2]]*
         kk[p[1], p[3]]^2)/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*kk[-l[1] - l[3], p[2]]*
         kk[p[1], p[3]]^2)/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((3*I)/8)*kk[l[1], p[2]]*kk[l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]^2)/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*kk[-l[1] - l[3], p[2]]*kk[l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]^2)/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((3*I)/8)*kk[l[1], l[1] + l[2] + l[3]]*kk[l[3], p[2]]*
         kk[p[1], p[3]]^2)/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*kk[l[3], p[2]]*
         kk[p[1], p[3]]^2)/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/2)*kk[l[3], l[1] + l[2] + l[3]]*kk[l[3], p[2]]*kk[p[1], p[3]]^2)/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) - ((I/8)*kk[l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[3]]^2)/
        (kk[l[3], l[3]]*kk[l[3], p[1]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/4)*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[3]]^2)/(kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + (((5*I)/4)*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[3]]^2)/((-2 + dim)*kk[l[1], l[1]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*dim*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]]^2)/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/4)*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[3]]^2)/(kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + (((5*I)/4)*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[3]]^2)/((-2 + dim)*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*dim*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]]^2)/
        ((-2 + dim)*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/4)*kk[l[1], -l[1] - l[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]]^2)/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((2*I)*kk[l[1], -l[1] - l[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]]^2)/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*dim*kk[l[1], -l[1] - l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[3]]^2)/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((3*I)/8)*kk[l[1], l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[3]]^2)/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((9*I)/4)*kk[l[1], l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[3]]^2)/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((3*I)/8)*dim*kk[l[1], l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[3]]^2)/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*kk[-l[1] - l[3], -l[1] - l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[3]]^2)/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((5*I)/4)*kk[-l[1] - l[3], -l[1] - l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[3]]^2)/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*dim*kk[-l[1] - l[3], -l[1] - l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[3]]^2)/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*kk[-l[1] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[3]]^2)/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((2*I)*kk[-l[1] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[3]]^2)/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*dim*kk[-l[1] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[3]]^2)/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/8)*kk[l[1], p[2]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[3]]^2)/
        (kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) - ((I/16)*kk[l[3], l[1] + l[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*kk[p[1], p[3]]^2)/
        ((-2 + dim)*kk[l[3], l[3]]*kk[l[3], p[1]]^2*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/8)*kk[l[3], p[2]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]*kk[p[1], p[3]]^2)/(kk[l[3], l[3]]*kk[l[3], p[1]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]]^2)/
        (kk[l[3], l[3]]*kk[l[3], p[1]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/8)*kk[l[3], l[1] + l[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[2]]*kk[p[1], p[3]]^2)/
        (kk[l[3], l[3]]*kk[l[3], p[1]]^2*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) - ((I/16)*kk[l[3], l[1] + l[3]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*
         kk[p[1], p[3]]^2)/(kk[l[3], l[3]]*kk[l[3], p[1]]^2*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*kk[l[1], p[3]]^2*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (((3*I)/2)*kk[l[1], p[3]]^2*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) - (((5*I)/4)*kk[l[1], p[3]]^2*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (I*dim*kk[l[1], p[3]]^2*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) + ((I/4)*dim*kk[l[1], p[3]]^2*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*dim^2*kk[l[1], p[3]]^2*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) - ((I/8)*kk[l[1], p[3]]*kk[-l[1] - l[3], p[3]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) - (((9*I)/4)*kk[l[1], p[3]]*
         kk[-l[1] - l[3], p[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) - (((15*I)/8)*kk[l[1], p[3]]*kk[-l[1] - l[3], p[3]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (((11*I)/8)*dim*kk[l[1], p[3]]*kk[-l[1] - l[3], p[3]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*dim*kk[l[1], p[3]]*kk[-l[1] - l[3], p[3]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*dim^2*kk[l[1], p[3]]*kk[-l[1] - l[3], p[3]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*kk[-l[1] - l[3], p[3]]^2*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (((3*I)/2)*kk[-l[1] - l[3], p[3]]^2*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (((5*I)/4)*kk[-l[1] - l[3], p[3]]^2*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (I*dim*kk[-l[1] - l[3], p[3]]^2*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) + ((I/4)*dim*kk[-l[1] - l[3], p[3]]^2*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*dim^2*kk[-l[1] - l[3], p[3]]^2*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*kk[l[1], p[3]]*kk[l[3], p[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) - (((9*I)/4)*kk[l[1], p[3]]*kk[l[3], p[3]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (((11*I)/8)*kk[l[1], p[3]]*kk[l[3], p[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (((9*I)/8)*dim*kk[l[1], p[3]]*kk[l[3], p[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*dim*kk[l[1], p[3]]*kk[l[3], p[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*dim^2*kk[l[1], p[3]]*kk[l[3], p[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*kk[-l[1] - l[3], p[3]]*kk[l[3], p[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) - (((9*I)/4)*kk[-l[1] - l[3], p[3]]*
         kk[l[3], p[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (((11*I)/8)*kk[-l[1] - l[3], p[3]]*kk[l[3], p[3]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (((9*I)/8)*dim*kk[-l[1] - l[3], p[3]]*kk[l[3], p[3]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*dim*kk[-l[1] - l[3], p[3]]*kk[l[3], p[3]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*dim^2*kk[-l[1] - l[3], p[3]]*kk[l[3], p[3]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/16)*kk[l[3], p[3]]^2*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (((3*I)/2)*kk[l[3], p[3]]^2*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) - (((3*I)/4)*kk[l[3], p[3]]^2*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (((5*I)/8)*dim*kk[l[3], p[3]]^2*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) + ((I/8)*dim*kk[l[3], p[3]]^2*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/16)*dim^2*kk[l[3], p[3]]^2*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) + ((I/4)*kk[l[1], p[1]]*kk[l[1], p[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + (((3*I)/2)*kk[l[1], p[1]]*kk[l[1], p[3]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/4)*dim*kk[l[1], p[1]]*kk[l[1], p[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*kk[l[1], p[3]]*kk[-l[1] - l[3], p[1]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + (I*kk[l[1], p[3]]*kk[-l[1] - l[3], p[1]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/4)*dim*kk[l[1], p[3]]*kk[-l[1] - l[3], p[1]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*kk[l[1], p[1]]*kk[-l[1] - l[3], p[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + (((5*I)/4)*kk[l[1], p[1]]*
         kk[-l[1] - l[3], p[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) - ((I/4)*dim*kk[l[1], p[1]]*kk[-l[1] - l[3], p[3]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/2)*kk[-l[1] - l[3], p[1]]*kk[-l[1] - l[3], p[3]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + (((3*I)/2)*kk[-l[1] - l[3], p[1]]*
         kk[-l[1] - l[3], p[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) - ((I/2)*dim*kk[-l[1] - l[3], p[1]]*kk[-l[1] - l[3], p[3]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/8)*kk[l[1], p[3]]*kk[l[3], p[1]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + (((3*I)/4)*kk[l[1], p[3]]*kk[l[3], p[1]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*dim*kk[l[1], p[3]]*kk[l[3], p[1]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*kk[-l[1] - l[3], p[3]]*kk[l[3], p[1]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + (I*kk[-l[1] - l[3], p[3]]*kk[l[3], p[1]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/4)*dim*kk[-l[1] - l[3], p[3]]*kk[l[3], p[1]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*kk[l[1], p[1]]*kk[l[3], p[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + (((3*I)/2)*kk[l[1], p[1]]*kk[l[3], p[3]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/4)*dim*kk[l[1], p[1]]*kk[l[3], p[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*kk[-l[1] - l[3], p[1]]*kk[l[3], p[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + (((5*I)/4)*kk[-l[1] - l[3], p[1]]*
         kk[l[3], p[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/4)*dim*kk[-l[1] - l[3], p[1]]*kk[l[3], p[3]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*kk[l[3], p[1]]*kk[l[3], p[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + (((3*I)/2)*kk[l[3], p[1]]*kk[l[3], p[3]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/4)*dim*kk[l[3], p[1]]*kk[l[3], p[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*
         kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) - 
       (((5*I)/8)*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/8)*dim*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*
         kk[p[2], p[2]])/(kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) - 
       (((5*I)/8)*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/8)*dim*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*kk[l[1], -l[1] - l[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]^2*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (I*kk[l[1], -l[1] - l[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]^2*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) + ((I/8)*dim*kk[l[1], -l[1] - l[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (((3*I)/16)*kk[l[1], l[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]^2*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (((9*I)/8)*kk[l[1], l[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]^2*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) + (((3*I)/16)*dim*kk[l[1], l[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*kk[-l[1] - l[3], -l[1] - l[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*kk[p[2], p[2]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) - (((5*I)/8)*kk[-l[1] - l[3], -l[1] - l[3]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/8)*dim*kk[-l[1] - l[3], -l[1] - l[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*kk[-l[1] - l[3], l[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]^2*kk[p[2], p[2]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (I*kk[-l[1] - l[3], l[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]^2*kk[p[2], p[2]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) + ((I/8)*dim*kk[-l[1] - l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/2)*kk[l[1], p[1]]*kk[l[1], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*kk[l[1], p[3]]*kk[-l[1] - l[3], p[1]]*kk[l[1] + l[2] + l[3], 
          p[1]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/2)*kk[l[1], p[1]]*kk[-l[1] - l[3], p[3]]*kk[l[1] + l[2] + l[3], 
          p[1]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/2)*kk[-l[1] - l[3], p[1]]*kk[-l[1] - l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/4)*kk[l[1], p[3]]*kk[l[3], p[1]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/4)*kk[-l[1] - l[3], p[3]]*
         kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/2)*kk[l[1], p[1]]*kk[l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/2)*kk[-l[1] - l[3], p[1]]*
         kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/2)*kk[l[3], p[1]]*kk[l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) - ((I/4)*kk[l[1], p[1]]^2*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) - ((I/2)*kk[l[1], p[1]]*
         kk[-l[1] - l[3], p[1]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) - ((I/2)*kk[-l[1] - l[3], p[1]]^2*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) - ((I/2)*kk[l[1], p[1]]*kk[l[3], p[1]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) - (((3*I)/4)*kk[-l[1] - l[3], p[1]]*
         kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) - ((I/2)*kk[l[3], p[1]]^2*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/2)*kk[l[1], p[2]]*kk[l[1], p[3]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + (((3*I)/2)*kk[l[1], p[2]]*kk[l[1], p[3]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/2)*dim*kk[l[1], p[2]]*kk[l[1], p[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*kk[l[1], p[3]]*kk[-l[1] - l[3], p[2]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + (((5*I)/4)*kk[l[1], p[3]]*
         kk[-l[1] - l[3], p[2]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) - ((I/4)*dim*kk[l[1], p[3]]*kk[-l[1] - l[3], p[2]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*kk[l[1], p[2]]*kk[-l[1] - l[3], p[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + (I*kk[l[1], p[2]]*kk[-l[1] - l[3], p[3]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/4)*dim*kk[l[1], p[2]]*kk[-l[1] - l[3], p[3]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*kk[-l[1] - l[3], p[2]]*kk[-l[1] - l[3], p[3]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + (((3*I)/2)*kk[-l[1] - l[3], p[2]]*
         kk[-l[1] - l[3], p[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) - ((I/4)*dim*kk[-l[1] - l[3], p[2]]*kk[-l[1] - l[3], p[3]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*kk[l[1], p[3]]*kk[l[3], p[2]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + (I*kk[l[1], p[3]]*kk[l[3], p[2]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/4)*dim*kk[l[1], p[3]]*kk[l[3], p[2]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/8)*kk[-l[1] - l[3], p[3]]*kk[l[3], p[2]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + (((3*I)/4)*kk[-l[1] - l[3], p[3]]*
         kk[l[3], p[2]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*dim*kk[-l[1] - l[3], p[3]]*kk[l[3], p[2]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*kk[l[1], p[2]]*kk[l[3], p[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + (((5*I)/4)*kk[l[1], p[2]]*kk[l[3], p[3]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/4)*dim*kk[l[1], p[2]]*kk[l[3], p[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*kk[-l[1] - l[3], p[2]]*kk[l[3], p[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + (((3*I)/2)*kk[-l[1] - l[3], p[2]]*
         kk[l[3], p[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/4)*dim*kk[-l[1] - l[3], p[2]]*kk[l[3], p[3]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*kk[l[3], p[2]]*kk[l[3], p[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + (((3*I)/2)*kk[l[3], p[2]]*kk[l[3], p[3]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/4)*dim*kk[l[3], p[2]]*kk[l[3], p[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/2)*kk[l[1], l[1] + l[2] + l[3]]*kk[l[1], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((3*I)/2)*kk[l[1], l[1] + l[2] + l[3]]*kk[l[1], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/2)*dim*kk[l[1], l[1] + l[2] + l[3]]*kk[l[1], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*kk[l[1], p[3]]*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((5*I)/4)*kk[l[1], p[3]]*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim*kk[l[1], p[3]]*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*kk[l[1], l[1] + l[2] + l[3]]*kk[-l[1] - l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (I*kk[l[1], l[1] + l[2] + l[3]]*kk[-l[1] - l[3], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim*kk[l[1], l[1] + l[2] + l[3]]*kk[-l[1] - l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*kk[-l[1] - l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((3*I)/2)*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*kk[-l[1] - l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*kk[-l[1] - l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*kk[l[1], p[3]]*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (I*kk[l[1], p[3]]*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim*kk[l[1], p[3]]*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/8)*kk[-l[1] - l[3], p[3]]*kk[l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((3*I)/4)*kk[-l[1] - l[3], p[3]]*kk[l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/8)*dim*kk[-l[1] - l[3], p[3]]*kk[l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*kk[l[1], l[1] + l[2] + l[3]]*kk[l[3], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((5*I)/4)*kk[l[1], l[1] + l[2] + l[3]]*kk[l[3], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim*kk[l[1], l[1] + l[2] + l[3]]*kk[l[3], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*kk[l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((3*I)/2)*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*kk[l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*kk[l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*kk[l[3], l[1] + l[2] + l[3]]*kk[l[3], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((3*I)/2)*kk[l[3], l[1] + l[2] + l[3]]*kk[l[3], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim*kk[l[3], l[1] + l[2] + l[3]]*kk[l[3], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/8)*kk[l[1], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], p[2]]^2) - ((I/8)*kk[l[1], p[2]]*kk[l[1], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]*
         kk[l[1] + l[3], p[2]]^2) - (((3*I)/8)*kk[l[1], p[2]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/2)*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], p[2]]^2) - ((I/8)*kk[l[3], p[2]]^2*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], p[2]]^2) + ((I/4)*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((9*I)/8)*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) - ((I/4)*dim*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        (kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((5*I)/4)*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) - ((I/4)*dim*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*kk[l[1], -l[1] - l[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((2*I)*kk[l[1], -l[1] - l[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*dim*kk[l[1], -l[1] - l[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*kk[l[1], l[3]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((2*I)*kk[l[1], l[3]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*dim*kk[l[1], l[3]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*kk[-l[1] - l[3], -l[1] - l[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((3*I)/2)*kk[-l[1] - l[3], -l[1] - l[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*dim*kk[-l[1] - l[3], -l[1] - l[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((3*I)/8)*kk[-l[1] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((9*I)/4)*kk[-l[1] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((3*I)/8)*dim*kk[-l[1] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/8)*kk[l[1] + l[3], p[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[1], p[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/2)*kk[l[1], p[1]]*kk[l[1], p[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) - ((I/4)*kk[l[1], p[3]]*
         kk[-l[1] - l[3], p[1]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/2)*kk[l[1], p[1]]*kk[-l[1] - l[3], p[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) - ((I/2)*kk[-l[1] - l[3], p[1]]*
         kk[-l[1] - l[3], p[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/4)*kk[l[1], p[3]]*kk[l[3], p[1]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) - ((I/4)*kk[-l[1] - l[3], p[3]]*
         kk[l[3], p[1]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
         kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/2)*kk[l[1], p[1]]*kk[l[3], p[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) - ((I/2)*kk[-l[1] - l[3], p[1]]*
         kk[l[3], p[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
         kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/2)*kk[l[3], p[1]]*kk[l[3], p[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + ((I/4)*kk[l[1], p[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*kk[l[1], p[2]]*kk[l[1], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[1], p[2]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[3], p[2]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]]*
         kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]^
          2) + ((I/4)*kk[l[3], p[1]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], 
          p[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[2]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/8)*kk[l[1], p[3]]*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*
         kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], p[2]]^2) - ((I/8)*kk[l[1], l[1] + l[2] + l[3]]*
         kk[l[1], p[3]]*kk[p[1], p[2]]^2*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]*kk[l[1] + l[3], p[2]]^
          2) - ((I/8)*kk[l[1], l[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]]^2*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[2]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*kk[l[1], l[3]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]]^2*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[2]]^2*
         kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/2)*kk[l[1], p[1]]*kk[l[1], p[2]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) - ((I/4)*kk[l[1], p[2]]*
         kk[-l[1] - l[3], p[1]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/2)*kk[l[1], p[1]]*kk[-l[1] - l[3], p[2]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) - ((I/2)*kk[-l[1] - l[3], p[1]]*
         kk[-l[1] - l[3], p[2]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/4)*kk[l[1], p[2]]*kk[l[3], p[1]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) - ((I/2)*kk[-l[1] - l[3], p[2]]*
         kk[l[3], p[1]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*
         kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/2)*kk[l[1], p[1]]*kk[l[3], p[2]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) - ((I/4)*kk[-l[1] - l[3], p[1]]*
         kk[l[3], p[2]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*
         kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/2)*kk[l[3], p[1]]*kk[l[3], p[2]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + ((I/2)*kk[l[1], l[1] + l[2] + l[3]]*
         kk[l[1], p[1]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/2)*kk[l[1], p[1]]*
         kk[-l[1] - l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/4)*kk[l[1], l[1] + l[2] + l[3]]*
         kk[-l[1] - l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/2)*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*
         kk[-l[1] - l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/2)*kk[l[1], p[1]]*
         kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/4)*kk[-l[1] - l[3], p[1]]*
         kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/4)*kk[l[1], l[1] + l[2] + l[3]]*
         kk[l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/2)*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*
         kk[l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/2)*kk[l[3], l[1] + l[2] + l[3]]*
         kk[l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/4)*kk[l[1], p[2]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[3]]*
         kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]^
          2) - ((I/4)*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[3]]*
         kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) - ((I/4)*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((3*I)/4)*kk[l[1], -l[1] - l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((3*I)/4)*kk[l[1], l[3]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[3]]*
         kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/2)*kk[-l[1] - l[3], -l[1] - l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((3*I)/4)*kk[-l[1] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*kk[l[1] + l[3], p[1]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*kk[l[1], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]]*
         kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]^
          2) - ((I/4)*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
         kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
         kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
         kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (((3*I)/4)*kk[l[1], -l[1] - l[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + (((3*I)/4)*kk[l[1], l[3]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]]*
         kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/2)*kk[-l[1] - l[3], -l[1] - l[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + (((3*I)/4)*kk[-l[1] - l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]]*
         kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/8)*kk[l[1], p[2]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]^2*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*kk[l[1], l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/8)*kk[l[1], l[1] + l[3]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[3]]^2*kk[p[2], p[3]])/
        (kk[l[1], l[1]]*kk[l[1], p[3]]^2*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((I/8)*kk[l[1], p[1]]^2*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[2], p[3]]^2)/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + ((I/4)*kk[l[1], p[1]]*
         kk[-l[1] - l[3], p[1]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[2], p[3]]^2)/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*kk[-l[1] - l[3], p[1]]^2*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[2], p[3]]^2)/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*kk[l[1], p[1]]*kk[l[3], p[1]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[2], p[3]]^2)/(kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) + (((3*I)/8)*kk[-l[1] - l[3], p[1]]*kk[l[3], p[1]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[2], p[3]]^2)/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + ((I/4)*kk[l[3], p[1]]^2*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[2], p[3]]^2)/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) - ((I/8)*kk[l[3], p[1]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[3]]^2)/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*kk[l[1], p[2]]*kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[3]]^2)/(kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]*
         kk[l[1] + l[3], p[2]]^2) + ((I/8)*kk[l[1], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]]^2)/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/16)*kk[l[1], p[2]]*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[3], p[2]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/16)*kk[l[3], l[1] + l[2] + l[3]]*kk[l[3], p[2]]*kk[p[1], p[1]]*
         kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[1], l[1]]*kk[l[1], p[2]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]]^2)/(kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) - (((9*I)/16)*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]]^2)/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + 
       ((I/8)*dim*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[1], l[1]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]]^2)/(kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) - 
       (((5*I)/8)*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/8)*dim*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*kk[l[1], -l[1] - l[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]]^2)/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (I*kk[l[1], -l[1] - l[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) + ((I/8)*dim*kk[l[1], -l[1] - l[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]]^2)/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*kk[l[1], l[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]]^2)/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (I*kk[l[1], l[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/8)*dim*kk[l[1], l[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) - ((I/8)*kk[-l[1] - l[3], -l[1] - l[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]]^2)/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) - (((3*I)/4)*kk[-l[1] - l[3], -l[1] - l[3]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]]^2)/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/8)*dim*kk[-l[1] - l[3], -l[1] - l[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]]^2)/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (((3*I)/16)*kk[-l[1] - l[3], l[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]]^2)/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (((9*I)/8)*kk[-l[1] - l[3], l[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) + (((3*I)/16)*dim*kk[-l[1] - l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]]^2)/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/16)*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[l[1] + l[3], p[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[1], p[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) + ((I/16)*kk[l[1], l[3]]*kk[l[1], p[2]]*kk[l[1] + l[2] + l[3], 
          p[2]]*kk[p[1], p[1]]*kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[3], p[2]]^2*kk[l[1] + l[3], p[2]]^2) + 
       ((I/16)*kk[l[1], l[3]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*
         kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[3], p[2]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*kk[l[3], l[1] + l[2] + l[3]]*kk[l[3], p[1]]*kk[p[1], p[2]]*
         kk[p[2], p[3]]^2)/(kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], p[2]]^2) + ((I/8)*kk[l[1], l[1] + l[2] + l[3]]*
         kk[l[3], p[1]]*kk[p[1], p[2]]*kk[p[2], p[3]]^2)/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]*kk[l[1] + l[3], p[2]]^
          2) - ((I/8)*kk[l[1], l[3]]*kk[l[1], p[2]]*kk[l[1] + l[2] + l[3], 
          p[1]]*kk[p[1], p[2]]*kk[p[2], p[3]]^2)/(kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[3], p[2]]^2*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*kk[l[1], l[3]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[2]]*
         kk[p[2], p[3]]^2)/(kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]*
         kk[l[1] + l[3], p[2]]^2) + ((I/16)*kk[l[1], l[3]]*
         kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*kk[p[2], p[3]]^2)/
        (kk[l[1], l[1]]*kk[l[1], p[2]]^2*kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]^
          2) + ((I/16)*kk[l[1], l[3]]*kk[l[1], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]^2*kk[p[2], p[3]]^2)/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[3], p[2]]^2*kk[l[1] + l[3], p[2]]^2) + 
       ((I/8)*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[l[1] + l[3], p[1]]*
         kk[p[1], p[3]]*kk[p[2], p[3]]^2)/(kk[l[1], l[1]]*kk[l[1], p[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/16)*kk[l[1], l[1] + l[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]^2*kk[p[2], p[3]]^2)/(kk[l[1], l[1]]*kk[l[1], p[3]]^2*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/4)*kk[l[1], p[1]]*kk[l[1], p[2]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((3*I)/2)*kk[l[1], p[1]]*kk[l[1], p[2]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim*kk[l[1], p[1]]*kk[l[1], p[2]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/8)*kk[l[1], p[2]]*kk[-l[1] - l[3], p[1]]*kk[l[1] + l[2] + l[3], 
          p[1]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((3*I)/4)*kk[l[1], p[2]]*kk[-l[1] - l[3], p[1]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/8)*dim*kk[l[1], p[2]]*kk[-l[1] - l[3], p[1]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*kk[l[1], p[1]]*kk[-l[1] - l[3], p[2]]*kk[l[1] + l[2] + l[3], 
          p[1]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((3*I)/2)*kk[l[1], p[1]]*kk[-l[1] - l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim*kk[l[1], p[1]]*kk[-l[1] - l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*kk[-l[1] - l[3], p[1]]*kk[-l[1] - l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) - (((3*I)/2)*kk[-l[1] - l[3], p[1]]*
         kk[-l[1] - l[3], p[2]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim*kk[-l[1] - l[3], p[1]]*kk[-l[1] - l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*kk[l[1], p[2]]*kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (I*kk[l[1], p[2]]*kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim*kk[l[1], p[2]]*kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*kk[-l[1] - l[3], p[2]]*kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], 
          p[1]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((5*I)/4)*kk[-l[1] - l[3], p[2]]*kk[l[3], p[1]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim*kk[-l[1] - l[3], p[2]]*kk[l[3], p[1]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*kk[l[1], p[1]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((5*I)/4)*kk[l[1], p[1]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim*kk[l[1], p[1]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*kk[-l[1] - l[3], p[1]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], 
          p[1]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (I*kk[-l[1] - l[3], p[1]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim*kk[-l[1] - l[3], p[1]]*kk[l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/2)*kk[l[3], p[1]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((3*I)/2)*kk[l[3], p[1]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/2)*dim*kk[l[3], p[1]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/8)*kk[l[1], p[1]]^2*kk[l[1] + l[2] + l[3], p[2]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((3*I)*kk[l[1], p[1]]^2*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((3*I)/2)*kk[l[1], p[1]]^2*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((5*I)/4)*dim*kk[l[1], p[1]]^2*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*dim*kk[l[1], p[1]]^2*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/8)*dim^2*kk[l[1], p[1]]^2*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*kk[l[1], p[1]]*kk[-l[1] - l[3], p[1]]*kk[l[1] + l[2] + l[3], 
          p[2]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((9*I)/2)*kk[l[1], p[1]]*kk[-l[1] - l[3], p[1]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((11*I)/4)*kk[l[1], p[1]]*kk[-l[1] - l[3], p[1]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((9*I)/4)*dim*kk[l[1], p[1]]*kk[-l[1] - l[3], p[1]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/2)*dim*kk[l[1], p[1]]*kk[-l[1] - l[3], p[1]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim^2*kk[l[1], p[1]]*kk[-l[1] - l[3], p[1]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*kk[-l[1] - l[3], p[1]]^2*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((3*I)*kk[-l[1] - l[3], p[1]]^2*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((5*I)/2)*kk[-l[1] - l[3], p[1]]^2*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((2*I)*dim*kk[-l[1] - l[3], p[1]]^2*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/2)*dim*kk[-l[1] - l[3], p[1]]^2*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim^2*kk[-l[1] - l[3], p[1]]^2*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*kk[l[1], p[1]]*kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((9*I)/2)*kk[l[1], p[1]]*kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((11*I)/4)*kk[l[1], p[1]]*kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((9*I)/4)*dim*kk[l[1], p[1]]*kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], 
          p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/2)*dim*kk[l[1], p[1]]*kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim^2*kk[l[1], p[1]]*kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], 
          p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*kk[-l[1] - l[3], p[1]]*kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], 
          p[2]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((9*I)/2)*kk[-l[1] - l[3], p[1]]*kk[l[3], p[1]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((29*I)/8)*kk[-l[1] - l[3], p[1]]*kk[l[3], p[1]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((11*I)/4)*dim*kk[-l[1] - l[3], p[1]]*kk[l[3], p[1]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/2)*dim*kk[-l[1] - l[3], p[1]]*kk[l[3], p[1]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim^2*kk[-l[1] - l[3], p[1]]*kk[l[3], p[1]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*kk[l[3], p[1]]^2*kk[l[1] + l[2] + l[3], p[2]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) + ((3*I)*kk[l[3], p[1]]^2*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((5*I)/2)*kk[l[3], p[1]]^2*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((2*I)*dim*kk[l[3], p[1]]^2*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/2)*dim*kk[l[3], p[1]]^2*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim^2*kk[l[3], p[1]]^2*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/8)*kk[l[1], p[2]]^2*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (((3*I)/2)*kk[l[1], p[2]]^2*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) - (((5*I)/4)*kk[l[1], p[2]]^2*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (I*dim*kk[l[1], p[2]]^2*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) + ((I/4)*dim*kk[l[1], p[2]]^2*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*dim^2*kk[l[1], p[2]]^2*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) - ((I/8)*kk[l[1], p[2]]*kk[-l[1] - l[3], p[2]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) - (((9*I)/4)*kk[l[1], p[2]]*
         kk[-l[1] - l[3], p[2]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) - (((11*I)/8)*kk[l[1], p[2]]*kk[-l[1] - l[3], p[2]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (((9*I)/8)*dim*kk[l[1], p[2]]*kk[-l[1] - l[3], p[2]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*dim*kk[l[1], p[2]]*kk[-l[1] - l[3], p[2]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*dim^2*kk[l[1], p[2]]*kk[-l[1] - l[3], p[2]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/16)*kk[-l[1] - l[3], p[2]]^2*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (((3*I)/2)*kk[-l[1] - l[3], p[2]]^2*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (((3*I)/4)*kk[-l[1] - l[3], p[2]]^2*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (((5*I)/8)*dim*kk[-l[1] - l[3], p[2]]^2*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/8)*dim*kk[-l[1] - l[3], p[2]]^2*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/16)*dim^2*kk[-l[1] - l[3], p[2]]^2*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*kk[l[1], p[2]]*kk[l[3], p[2]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) - (((9*I)/4)*kk[l[1], p[2]]*kk[l[3], p[2]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (((15*I)/8)*kk[l[1], p[2]]*kk[l[3], p[2]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (((11*I)/8)*dim*kk[l[1], p[2]]*kk[l[3], p[2]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*dim*kk[l[1], p[2]]*kk[l[3], p[2]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*dim^2*kk[l[1], p[2]]*kk[l[3], p[2]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*kk[-l[1] - l[3], p[2]]*kk[l[3], p[2]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) - (((9*I)/4)*kk[-l[1] - l[3], p[2]]*
         kk[l[3], p[2]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (((11*I)/8)*kk[-l[1] - l[3], p[2]]*kk[l[3], p[2]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (((9*I)/8)*dim*kk[-l[1] - l[3], p[2]]*kk[l[3], p[2]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*dim*kk[-l[1] - l[3], p[2]]*kk[l[3], p[2]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*dim^2*kk[-l[1] - l[3], p[2]]*kk[l[3], p[2]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*kk[l[3], p[2]]^2*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (((3*I)/2)*kk[l[3], p[2]]^2*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) - (((5*I)/4)*kk[l[3], p[2]]^2*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (I*dim*kk[l[3], p[2]]^2*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) + ((I/4)*dim*kk[l[3], p[2]]^2*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*dim^2*kk[l[3], p[2]]^2*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) + ((I/4)*kk[l[1], l[1] + l[2] + l[3]]*kk[l[1], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((3*I)*kk[l[1], l[1] + l[2] + l[3]]*kk[l[1], p[2]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((5*I)/2)*kk[l[1], l[1] + l[2] + l[3]]*kk[l[1], p[2]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((2*I)*dim*kk[l[1], l[1] + l[2] + l[3]]*kk[l[1], p[2]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/2)*dim*kk[l[1], l[1] + l[2] + l[3]]*kk[l[1], p[2]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim^2*kk[l[1], l[1] + l[2] + l[3]]*kk[l[1], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/8)*kk[l[1], p[2]]*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((9*I)/4)*kk[l[1], p[2]]*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((11*I)/8)*kk[l[1], p[2]]*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((9*I)/8)*dim*kk[l[1], p[2]]*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*dim*kk[l[1], p[2]]*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/8)*dim^2*kk[l[1], p[2]]*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/8)*kk[l[1], l[1] + l[2] + l[3]]*kk[-l[1] - l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((9*I)/4)*kk[l[1], l[1] + l[2] + l[3]]*kk[-l[1] - l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((11*I)/8)*kk[l[1], l[1] + l[2] + l[3]]*kk[-l[1] - l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((9*I)/8)*dim*kk[l[1], l[1] + l[2] + l[3]]*kk[-l[1] - l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*dim*kk[l[1], l[1] + l[2] + l[3]]*kk[-l[1] - l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/8)*dim^2*kk[l[1], l[1] + l[2] + l[3]]*kk[-l[1] - l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/8)*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*kk[-l[1] - l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((3*I)*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*kk[-l[1] - l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((3*I)/2)*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*kk[-l[1] - l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((5*I)/4)*dim*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*
         kk[-l[1] - l[3], p[2]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*dim*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*kk[-l[1] - l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/8)*dim^2*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*
         kk[-l[1] - l[3], p[2]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/8)*kk[l[1], p[2]]*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((9*I)/4)*kk[l[1], p[2]]*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((15*I)/8)*kk[l[1], p[2]]*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((11*I)/8)*dim*kk[l[1], p[2]]*kk[l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*dim*kk[l[1], p[2]]*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/8)*dim^2*kk[l[1], p[2]]*kk[l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/8)*kk[-l[1] - l[3], p[2]]*kk[l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((9*I)/4)*kk[-l[1] - l[3], p[2]]*kk[l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((11*I)/8)*kk[-l[1] - l[3], p[2]]*kk[l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((9*I)/8)*dim*kk[-l[1] - l[3], p[2]]*kk[l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*dim*kk[-l[1] - l[3], p[2]]*kk[l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/8)*dim^2*kk[-l[1] - l[3], p[2]]*kk[l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/8)*kk[l[1], l[1] + l[2] + l[3]]*kk[l[3], p[2]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((9*I)/4)*kk[l[1], l[1] + l[2] + l[3]]*kk[l[3], p[2]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((15*I)/8)*kk[l[1], l[1] + l[2] + l[3]]*kk[l[3], p[2]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((11*I)/8)*dim*kk[l[1], l[1] + l[2] + l[3]]*kk[l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*dim*kk[l[1], l[1] + l[2] + l[3]]*kk[l[3], p[2]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/8)*dim^2*kk[l[1], l[1] + l[2] + l[3]]*kk[l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/8)*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*kk[l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((9*I)/4)*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*kk[l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((11*I)/8)*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*kk[l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((9*I)/8)*dim*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*kk[l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*dim*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*kk[l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/8)*dim^2*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*kk[l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*kk[l[3], l[1] + l[2] + l[3]]*kk[l[3], p[2]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((3*I)*kk[l[3], l[1] + l[2] + l[3]]*kk[l[3], p[2]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((5*I)/2)*kk[l[3], l[1] + l[2] + l[3]]*kk[l[3], p[2]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((2*I)*dim*kk[l[3], l[1] + l[2] + l[3]]*kk[l[3], p[2]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/2)*dim*kk[l[3], l[1] + l[2] + l[3]]*kk[l[3], p[2]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim^2*kk[l[3], l[1] + l[2] + l[3]]*kk[l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((3*I)/8)*kk[l[1], p[2]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], p[2]]^2) + ((I/16)*kk[l[1], p[2]]^2*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]*
         kk[l[1] + l[3], p[2]]^2) + (((3*I)/8)*kk[l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]^
          2) + ((I/16)*kk[l[3], p[2]]^2*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[1], p[2]]*kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((3*I)*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^3*kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) - (((115*I)/16)*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((17*I)/8)*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((17*I)/4)*dim*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)^3*kk[l[1], l[1]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((7*I)/2)*dim*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((3*I)/8)*dim*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((11*I)/8)*dim^2*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)^3*kk[l[1], l[1]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((3*I)/8)*dim^2*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/8)*dim^3*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)^3*kk[l[1], l[1]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/8)*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        (kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((3*I)*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^3*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) - (((115*I)/16)*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((17*I)/8)*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((17*I)/4)*dim*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)^3*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((7*I)/2)*dim*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((3*I)/8)*dim*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((11*I)/8)*dim^2*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)^3*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((3*I)/8)*dim^2*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/8)*dim^3*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)^3*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/8)*kk[l[1], -l[1] - l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((9*I)/2)*kk[l[1], -l[1] - l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((87*I)/8)*kk[l[1], -l[1] - l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((41*I)/16)*kk[l[1], -l[1] - l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((6*I)*dim*kk[l[1], -l[1] - l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((67*I)/16)*dim*kk[l[1], -l[1] - l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((3*I)/8)*dim*kk[l[1], -l[1] - l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((13*I)/8)*dim^2*kk[l[1], -l[1] - l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((3*I)/8)*dim^2*kk[l[1], -l[1] - l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/8)*dim^3*kk[l[1], -l[1] - l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/8)*kk[l[1], l[3]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((9*I)/2)*kk[l[1], l[3]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)^3*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((11*I)*kk[l[1], l[3]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((21*I)/8)*kk[l[1], l[3]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((6*I)*dim*kk[l[1], l[3]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)^3*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((17*I)/4)*dim*kk[l[1], l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((3*I)/8)*dim*kk[l[1], l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((13*I)/8)*dim^2*kk[l[1], l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((3*I)/8)*dim^2*kk[l[1], l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/8)*dim^3*kk[l[1], l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/8)*kk[-l[1] - l[3], -l[1] - l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((3*I)*kk[-l[1] - l[3], -l[1] - l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((15*I)/2)*kk[-l[1] - l[3], -l[1] - l[3]]*kk[l[1] + l[2] + l[3], 
          p[2]]*kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((17*I)/8)*kk[-l[1] - l[3], -l[1] - l[3]]*kk[l[1] + l[2] + l[3], 
          p[2]]*kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((17*I)/4)*dim*kk[-l[1] - l[3], -l[1] - l[3]]*kk[l[1] + l[2] + l[3], 
          p[2]]*kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((7*I)/2)*dim*kk[-l[1] - l[3], -l[1] - l[3]]*kk[l[1] + l[2] + l[3], 
          p[2]]*kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((3*I)/8)*dim*kk[-l[1] - l[3], -l[1] - l[3]]*kk[l[1] + l[2] + l[3], 
          p[2]]*kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((11*I)/8)*dim^2*kk[-l[1] - l[3], -l[1] - l[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^3*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((3*I)/8)*dim^2*kk[-l[1] - l[3], -l[1] - l[3]]*kk[l[1] + l[2] + l[3], 
          p[2]]*kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/8)*dim^3*kk[-l[1] - l[3], -l[1] - l[3]]*kk[l[1] + l[2] + l[3], 
          p[2]]*kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/8)*kk[-l[1] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((9*I)/2)*kk[-l[1] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((87*I)/8)*kk[-l[1] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((41*I)/16)*kk[-l[1] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((6*I)*dim*kk[-l[1] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((67*I)/16)*dim*kk[-l[1] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((3*I)/8)*dim*kk[-l[1] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((13*I)/8)*dim^2*kk[-l[1] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((3*I)/8)*dim^2*kk[-l[1] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/8)*dim^3*kk[-l[1] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/16)*kk[l[1] + l[3], p[1]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[3], l[3]]*
         kk[l[3], p[1]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/16)*kk[l[1] + l[3], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[1], p[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*kk[l[1], p[1]]*kk[l[1], p[2]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + (((3*I)/2)*kk[l[1], p[1]]*kk[l[1], p[2]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/4)*dim*kk[l[1], p[1]]*kk[l[1], p[2]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/8)*kk[l[1], p[2]]*kk[-l[1] - l[3], p[1]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + (((3*I)/4)*kk[l[1], p[2]]*
         kk[-l[1] - l[3], p[1]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) - ((I/8)*dim*kk[l[1], p[2]]*kk[-l[1] - l[3], p[1]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*kk[l[1], p[1]]*kk[-l[1] - l[3], p[2]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + (((3*I)/2)*kk[l[1], p[1]]*
         kk[-l[1] - l[3], p[2]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) - ((I/4)*dim*kk[l[1], p[1]]*kk[-l[1] - l[3], p[2]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*kk[-l[1] - l[3], p[1]]*kk[-l[1] - l[3], p[2]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + (((3*I)/2)*kk[-l[1] - l[3], p[1]]*
         kk[-l[1] - l[3], p[2]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) - ((I/4)*dim*kk[-l[1] - l[3], p[1]]*kk[-l[1] - l[3], p[2]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*kk[l[1], p[2]]*kk[l[3], p[1]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + (I*kk[l[1], p[2]]*kk[l[3], p[1]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/4)*dim*kk[l[1], p[2]]*kk[l[3], p[1]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*kk[-l[1] - l[3], p[2]]*kk[l[3], p[1]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + (((5*I)/4)*kk[-l[1] - l[3], p[2]]*
         kk[l[3], p[1]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/4)*dim*kk[-l[1] - l[3], p[2]]*kk[l[3], p[1]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*kk[l[1], p[1]]*kk[l[3], p[2]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + (((5*I)/4)*kk[l[1], p[1]]*kk[l[3], p[2]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/4)*dim*kk[l[1], p[1]]*kk[l[3], p[2]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*kk[-l[1] - l[3], p[1]]*kk[l[3], p[2]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + (I*kk[-l[1] - l[3], p[1]]*kk[l[3], p[2]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/4)*dim*kk[-l[1] - l[3], p[1]]*kk[l[3], p[2]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/2)*kk[l[3], p[1]]*kk[l[3], p[2]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + (((3*I)/2)*kk[l[3], p[1]]*kk[l[3], p[2]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/2)*dim*kk[l[3], p[1]]*kk[l[3], p[2]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/4)*kk[l[1], l[1] + l[2] + l[3]]*kk[l[1], p[1]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((3*I)/2)*kk[l[1], l[1] + l[2] + l[3]]*kk[l[1], p[1]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim*kk[l[1], l[1] + l[2] + l[3]]*kk[l[1], p[1]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*kk[l[1], p[1]]*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((3*I)/2)*kk[l[1], p[1]]*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim*kk[l[1], p[1]]*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/8)*kk[l[1], l[1] + l[2] + l[3]]*kk[-l[1] - l[3], p[1]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((3*I)/4)*kk[l[1], l[1] + l[2] + l[3]]*kk[-l[1] - l[3], p[1]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/8)*dim*kk[l[1], l[1] + l[2] + l[3]]*kk[-l[1] - l[3], p[1]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*kk[-l[1] - l[3], p[1]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((3*I)/2)*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*kk[-l[1] - l[3], p[1]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*kk[-l[1] - l[3], p[1]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*kk[l[1], p[1]]*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((5*I)/4)*kk[l[1], p[1]]*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim*kk[l[1], p[1]]*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*kk[-l[1] - l[3], p[1]]*kk[l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (I*kk[-l[1] - l[3], p[1]]*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim*kk[-l[1] - l[3], p[1]]*kk[l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*kk[l[1], l[1] + l[2] + l[3]]*kk[l[3], p[1]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (I*kk[l[1], l[1] + l[2] + l[3]]*kk[l[3], p[1]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim*kk[l[1], l[1] + l[2] + l[3]]*kk[l[3], p[1]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*kk[l[3], p[1]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((5*I)/4)*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*kk[l[3], p[1]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*dim*kk[-l[1] - l[3], l[1] + l[2] + l[3]]*kk[l[3], p[1]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/2)*kk[l[3], l[1] + l[2] + l[3]]*kk[l[3], p[1]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((3*I)/2)*kk[l[3], l[1] + l[2] + l[3]]*kk[l[3], p[1]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/2)*dim*kk[l[3], l[1] + l[2] + l[3]]*kk[l[3], p[1]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/2)*kk[l[1], p[2]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], p[2]]^2) - ((I/8)*kk[l[1], p[2]]^2*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]*
         kk[l[1] + l[3], p[2]]^2) - (((3*I)/8)*kk[l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((5*I)/4)*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) - ((I/4)*dim*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        (kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((9*I)/8)*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]) - ((I/4)*dim*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((3*I)/8)*kk[l[1], -l[1] - l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((9*I)/4)*kk[l[1], -l[1] - l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       (((3*I)/8)*dim*kk[l[1], -l[1] - l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*kk[l[1], l[3]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((2*I)*kk[l[1], l[3]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*dim*kk[l[1], l[3]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*kk[-l[1] - l[3], -l[1] - l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       (((3*I)/2)*kk[-l[1] - l[3], -l[1] - l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*dim*kk[-l[1] - l[3], -l[1] - l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/4)*kk[-l[1] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((2*I)*kk[-l[1] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/4)*dim*kk[-l[1] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
       ((I/8)*kk[l[1] + l[3], p[1]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[3], l[3]]*
         kk[l[3], p[1]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/8)*kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], p[2]]^2) - ((I/8)*kk[l[3], p[1]]*kk[l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], p[2]]^2) + ((I/4)*kk[l[1], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]^2*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/8)*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/16)*kk[l[1], l[1] + l[2] + l[3]]*kk[l[1], p[2]]*kk[p[1], p[2]]^2*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[3], p[2]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/16)*kk[l[1], l[1] + l[2] + l[3]]*kk[l[3], p[2]]*kk[p[1], p[2]]^2*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[1], p[2]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*
         kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) - 
       (((5*I)/8)*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/8)*dim*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*
         kk[p[3], p[3]])/(kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) - (((9*I)/16)*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + 
       ((I/8)*dim*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (((3*I)/16)*kk[l[1], -l[1] - l[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]^2*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (((9*I)/8)*kk[l[1], -l[1] - l[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]^2*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) + (((3*I)/16)*dim*kk[l[1], -l[1] - l[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*kk[l[1], l[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]^2*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (I*kk[l[1], l[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/8)*dim*kk[l[1], l[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]^2*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) - ((I/8)*kk[-l[1] - l[3], -l[1] - l[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) - (((3*I)/4)*kk[-l[1] - l[3], -l[1] - l[3]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/8)*dim*kk[-l[1] - l[3], -l[1] - l[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*kk[-l[1] - l[3], l[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]^2*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (I*kk[-l[1] - l[3], l[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]^2*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) + ((I/8)*dim*kk[-l[1] - l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/16)*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[l[1] + l[3], p[1]]*
         kk[p[1], p[2]]^2*kk[p[3], p[3]])/((-2 + dim)*kk[l[3], l[3]]*
         kk[l[3], p[1]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) + ((I/16)*kk[l[1], l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[2]]^2*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[1], p[2]]*kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/16)*kk[l[1], l[3]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[2]]^2*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[1], p[2]]^2*kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/8)*kk[l[1] + l[3], p[1]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[3]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[1], p[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
       ((I/16)*kk[l[1], l[1] + l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[3]]^2*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[1], p[3]]^2*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], 
          p[2]]) - ((I/16)*kk[l[1], p[1]]^2*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) - (((3*I)/2)*kk[l[1], p[1]]^2*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (((3*I)/4)*kk[l[1], p[1]]^2*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) + (((5*I)/8)*dim*kk[l[1], p[1]]^2*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/8)*dim*kk[l[1], p[1]]^2*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) - ((I/16)*dim^2*kk[l[1], p[1]]^2*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*kk[l[1], p[1]]*kk[-l[1] - l[3], p[1]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) - (((9*I)/4)*kk[l[1], p[1]]*
         kk[-l[1] - l[3], p[1]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) - (((11*I)/8)*kk[l[1], p[1]]*kk[-l[1] - l[3], p[1]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (((9*I)/8)*dim*kk[l[1], p[1]]*kk[-l[1] - l[3], p[1]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*dim*kk[l[1], p[1]]*kk[-l[1] - l[3], p[1]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*dim^2*kk[l[1], p[1]]*kk[-l[1] - l[3], p[1]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*kk[-l[1] - l[3], p[1]]^2*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (((3*I)/2)*kk[-l[1] - l[3], p[1]]^2*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (((5*I)/4)*kk[-l[1] - l[3], p[1]]^2*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (I*dim*kk[-l[1] - l[3], p[1]]^2*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) + ((I/4)*dim*kk[-l[1] - l[3], p[1]]^2*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*dim^2*kk[-l[1] - l[3], p[1]]^2*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*kk[l[1], p[1]]*kk[l[3], p[1]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) - (((9*I)/4)*kk[l[1], p[1]]*kk[l[3], p[1]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (((11*I)/8)*kk[l[1], p[1]]*kk[l[3], p[1]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (((9*I)/8)*dim*kk[l[1], p[1]]*kk[l[3], p[1]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*dim*kk[l[1], p[1]]*kk[l[3], p[1]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*dim^2*kk[l[1], p[1]]*kk[l[3], p[1]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*kk[-l[1] - l[3], p[1]]*kk[l[3], p[1]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) - (((9*I)/4)*kk[-l[1] - l[3], p[1]]*
         kk[l[3], p[1]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (((15*I)/8)*kk[-l[1] - l[3], p[1]]*kk[l[3], p[1]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (((11*I)/8)*dim*kk[-l[1] - l[3], p[1]]*kk[l[3], p[1]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/4)*dim*kk[-l[1] - l[3], p[1]]*kk[l[3], p[1]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*dim^2*kk[-l[1] - l[3], p[1]]*kk[l[3], p[1]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*kk[l[3], p[1]]^2*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (((3*I)/2)*kk[l[3], p[1]]^2*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) - (((5*I)/4)*kk[l[3], p[1]]^2*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (I*dim*kk[l[3], p[1]]^2*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) + ((I/4)*dim*kk[l[3], p[1]]^2*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*dim^2*kk[l[3], p[1]]^2*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^
          2) - ((I/8)*kk[l[1], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/8)*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], p[2]]^2) + 
       ((I/16)*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/(kk[l[1], l[1]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (((3*I)/2)*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[1], l[1]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (((29*I)/8)*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (((17*I)/16)*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (((17*I)/8)*dim*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[1], l[1]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (((7*I)/4)*dim*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (((3*I)/16)*dim*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[1], l[1]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (((11*I)/16)*dim^2*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[1], l[1]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (((3*I)/16)*dim^2*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/16)*dim^3*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[1], l[1]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/16)*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/(kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (((3*I)/2)*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (((29*I)/8)*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (((17*I)/16)*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (((17*I)/8)*dim*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (((7*I)/4)*dim*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (((3*I)/16)*dim*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (((11*I)/16)*dim^2*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (((3*I)/16)*dim^2*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/16)*dim^3*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/16)*kk[l[1], -l[1] - l[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + (((9*I)/4)*kk[l[1], -l[1] - l[3]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^3*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (((11*I)/2)*kk[l[1], -l[1] - l[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (((21*I)/16)*kk[l[1], -l[1] - l[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((3*I)*dim*kk[l[1], -l[1] - l[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^3*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (((17*I)/8)*dim*kk[l[1], -l[1] - l[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (((3*I)/16)*dim*kk[l[1], -l[1] - l[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (((13*I)/16)*dim^2*kk[l[1], -l[1] - l[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^3*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (((3*I)/16)*dim^2*kk[l[1], -l[1] - l[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/16)*dim^3*kk[l[1], -l[1] - l[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^3*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/16)*kk[l[1], l[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + (((9*I)/4)*kk[l[1], l[3]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^3*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (((11*I)/2)*kk[l[1], l[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (((21*I)/16)*kk[l[1], l[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((3*I)*dim*kk[l[1], l[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^3*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (((17*I)/8)*dim*kk[l[1], l[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (((3*I)/16)*dim*kk[l[1], l[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (((13*I)/16)*dim^2*kk[l[1], l[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^3*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (((3*I)/16)*dim^2*kk[l[1], l[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/16)*dim^3*kk[l[1], l[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^3*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/16)*kk[-l[1] - l[3], -l[1] - l[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + (((3*I)/2)*kk[-l[1] - l[3], -l[1] - l[3]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^3*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (((15*I)/4)*kk[-l[1] - l[3], -l[1] - l[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (((17*I)/16)*kk[-l[1] - l[3], -l[1] - l[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (((17*I)/8)*dim*kk[-l[1] - l[3], -l[1] - l[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^3*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (((7*I)/4)*dim*kk[-l[1] - l[3], -l[1] - l[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (((3*I)/16)*dim*kk[-l[1] - l[3], -l[1] - l[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (((11*I)/16)*dim^2*kk[-l[1] - l[3], -l[1] - l[3]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^3*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (((3*I)/16)*dim^2*kk[-l[1] - l[3], -l[1] - l[3]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/16)*dim^3*kk[-l[1] - l[3], -l[1] - l[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^3*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       ((I/16)*kk[-l[1] - l[3], l[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
         kk[l[1] + l[3], p[2]]^2) + (((9*I)/4)*kk[-l[1] - l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^3*kk[l[1], l[1]]*kk[l[3], l[3]]*
         kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (((11*I)/2)*kk[-l[1] - l[3], l[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (((21*I)/16)*kk[-l[1] - l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((3*I)*dim*kk[-l[1] - l[3], l[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^3*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (((17*I)/8)*dim*kk[-l[1] - l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       (((3*I)/16)*dim*kk[-l[1] - l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (((13*I)/16)*dim^2*kk[-l[1] - l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^3*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
       (((3*I)/16)*dim^2*kk[-l[1] - l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
       ((I/16)*dim^3*kk[-l[1] - l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^3*kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], 
          l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2))))/(4*(-2 + dim)) + 
  (kk[p[1], p[1]]*(-((((-I/2)*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[2]])/
         (kk[l[2], l[2]]*kk[l[2], p[1]]) + 
        ((I/4)*kk[l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2)/
         (kk[l[2], l[2]]*kk[l[2], p[1]]^2) + 
        ((I/4)*kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]])/
         ((-2 + dim)*kk[l[2], l[2]]*kk[l[2], p[1]]))*
       (((-I/2)*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[3]])/
         (kk[l[3], l[3]]*kk[l[3], p[1]]) + 
        ((I/4)*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2)/
         (kk[l[3], l[3]]*kk[l[3], p[1]]^2) + 
        ((I/4)*kk[l[1] + l[2] + l[3], p[1]]*kk[p[3], p[3]])/
         ((-2 + dim)*kk[l[3], l[3]]*kk[l[3], p[1]]))) + 
     I*(((-I/2)*kk[l[2], p[3]]^2*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[2]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) - (((3*I)/4)*kk[l[2], p[3]]*
         kk[-l[2] - l[3], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[2]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) - ((I/2)*kk[-l[2] - l[3], p[3]]^2*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[2]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) - ((I/2)*kk[l[2], p[3]]*kk[l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[2]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) - ((I/2)*kk[-l[2] - l[3], p[3]]*
         kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[2]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) - ((I/4)*kk[l[3], p[3]]^2*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[2]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/2)*kk[l[2], p[2]]*kk[l[2], p[3]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/4)*kk[l[2], p[3]]*
         kk[-l[2] - l[3], p[2]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/2)*kk[l[2], p[2]]*
         kk[-l[2] - l[3], p[3]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/2)*kk[-l[2] - l[3], p[2]]*
         kk[-l[2] - l[3], p[3]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/4)*kk[l[2], p[3]]*kk[l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/4)*kk[-l[2] - l[3], p[3]]*
         kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/2)*kk[l[2], p[2]]*kk[l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/2)*kk[-l[2] - l[3], p[2]]*
         kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/2)*kk[l[3], p[2]]*kk[l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/4)*kk[l[2], p[3]]^2*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2)/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + (((3*I)/8)*kk[l[2], p[3]]*
         kk[-l[2] - l[3], p[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*kk[-l[2] - l[3], p[3]]^2*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*kk[l[2], p[3]]*kk[l[3], p[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2)/(kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) + ((I/4)*kk[-l[2] - l[3], p[3]]*kk[l[3], p[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2)/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + ((I/8)*kk[l[3], p[3]]^2*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2)/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) - ((I/8)*kk[l[2], p[3]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]]^2)/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*kk[l[2], p[3]]*kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]]^2)/(kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], p[1]]^2) + ((I/2)*kk[l[2], p[2]]*kk[l[2], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/4)*kk[l[2], p[3]]*
         kk[-l[2] - l[3], p[2]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/2)*kk[l[2], p[2]]*
         kk[-l[2] - l[3], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/2)*kk[-l[2] - l[3], p[2]]*
         kk[-l[2] - l[3], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/4)*kk[l[2], p[3]]*kk[l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/4)*kk[-l[2] - l[3], p[3]]*
         kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/2)*kk[l[2], p[2]]*kk[l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/2)*kk[-l[2] - l[3], p[2]]*
         kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/2)*kk[l[3], p[2]]*kk[l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) - ((I/4)*kk[l[2], p[2]]^2*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) - ((I/2)*kk[l[2], p[2]]*
         kk[-l[2] - l[3], p[2]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) - ((I/2)*kk[-l[2] - l[3], p[2]]^2*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) - ((I/2)*kk[l[2], p[2]]*kk[l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) - (((3*I)/4)*kk[-l[2] - l[3], p[2]]*
         kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) - ((I/2)*kk[l[3], p[2]]^2*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) - ((I/2)*kk[l[2], p[2]]*kk[l[2], p[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) - ((I/4)*kk[l[2], p[3]]*
         kk[-l[2] - l[3], p[2]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]*kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/2)*kk[l[2], p[2]]*kk[-l[2] - l[3], p[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) - ((I/2)*kk[-l[2] - l[3], p[2]]*
         kk[-l[2] - l[3], p[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]*kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/4)*kk[l[2], p[3]]*kk[l[3], p[2]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) - ((I/4)*kk[-l[2] - l[3], p[3]]*
         kk[l[3], p[2]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
         kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/2)*kk[l[2], p[2]]*kk[l[3], p[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) - ((I/2)*kk[-l[2] - l[3], p[2]]*
         kk[l[3], p[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
         kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/2)*kk[l[3], p[2]]*kk[l[3], p[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + ((I/4)*kk[l[2], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*kk[l[2], p[1]]*kk[l[2], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[2]]*kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]]*
         kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^
          2) + ((I/4)*kk[l[3], p[1]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], 
          p[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[1]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/8)*kk[l[2], p[3]]*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*
         kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], p[1]]^2) - ((I/8)*kk[l[2], l[1] + l[2] + l[3]]*
         kk[l[2], p[3]]*kk[p[1], p[2]]^2*kk[p[1], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]^
          2) - ((I/8)*kk[l[2], l[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]]^2*kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[1]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*kk[l[2], l[3]]*kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]]^2*kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[1]]^2*
         kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/8)*kk[l[2], p[2]]^2*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*kk[l[2], p[2]]*kk[-l[2] - l[3], p[2]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2)/(kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) + ((I/4)*kk[-l[2] - l[3], p[2]]^2*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2)/(kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) + ((I/4)*kk[l[2], p[2]]*kk[l[3], p[2]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2)/(kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) + (((3*I)/8)*kk[-l[2] - l[3], p[2]]*kk[l[3], p[2]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2)/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + ((I/4)*kk[l[3], p[2]]^2*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2)/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) - ((I/8)*kk[l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]]^2)/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*kk[l[2], p[1]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]*
         kk[l[2] + l[3], p[1]]^2) - ((I/8)*kk[l[3], l[1] + l[2] + l[3]]*
         kk[l[3], p[2]]*kk[p[1], p[2]]*kk[p[1], p[3]]^2)/
        (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^
          2) + ((I/8)*kk[l[2], l[1] + l[2] + l[3]]*kk[l[3], p[2]]*
         kk[p[1], p[2]]*kk[p[1], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*kk[l[2], l[3]]*kk[l[2], p[1]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[2]]*kk[p[1], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[3], p[1]]^2*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*kk[l[2], l[3]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[2]]*
         kk[p[1], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]*
         kk[l[2] + l[3], p[1]]^2) + ((I/16)*kk[l[2], l[3]]*
         kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*kk[p[1], p[3]]^2)/
        (kk[l[2], l[2]]*kk[l[2], p[1]]^2*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^
          2) + ((I/16)*kk[l[2], l[3]]*kk[l[2], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]^2*kk[p[1], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[3], p[1]]^2*kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*kk[l[2], p[3]]^2*kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((3*I)*kk[l[2], p[3]]^2*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((5*I)/2)*kk[l[2], p[3]]^2*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((2*I)*dim*kk[l[2], p[3]]^2*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/2)*dim*kk[l[2], p[3]]^2*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim^2*kk[l[2], p[3]]^2*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*kk[l[2], p[3]]*kk[-l[2] - l[3], p[3]]*kk[l[1] + l[2] + l[3], 
          p[1]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((9*I)/2)*kk[l[2], p[3]]*kk[-l[2] - l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((29*I)/8)*kk[l[2], p[3]]*kk[-l[2] - l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((11*I)/4)*dim*kk[l[2], p[3]]*kk[-l[2] - l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/2)*dim*kk[l[2], p[3]]*kk[-l[2] - l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim^2*kk[l[2], p[3]]*kk[-l[2] - l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*kk[-l[2] - l[3], p[3]]^2*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((3*I)*kk[-l[2] - l[3], p[3]]^2*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((5*I)/2)*kk[-l[2] - l[3], p[3]]^2*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((2*I)*dim*kk[-l[2] - l[3], p[3]]^2*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/2)*dim*kk[-l[2] - l[3], p[3]]^2*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim^2*kk[-l[2] - l[3], p[3]]^2*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*kk[l[2], p[3]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((9*I)/2)*kk[l[2], p[3]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((11*I)/4)*kk[l[2], p[3]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((9*I)/4)*dim*kk[l[2], p[3]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], 
          p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/2)*dim*kk[l[2], p[3]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim^2*kk[l[2], p[3]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], 
          p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*kk[-l[2] - l[3], p[3]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], 
          p[1]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((9*I)/2)*kk[-l[2] - l[3], p[3]]*kk[l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((11*I)/4)*kk[-l[2] - l[3], p[3]]*kk[l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((9*I)/4)*dim*kk[-l[2] - l[3], p[3]]*kk[l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/2)*dim*kk[-l[2] - l[3], p[3]]*kk[l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim^2*kk[-l[2] - l[3], p[3]]*kk[l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/8)*kk[l[3], p[3]]^2*kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((3*I)*kk[l[3], p[3]]^2*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((3*I)/2)*kk[l[3], p[3]]^2*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((5*I)/4)*dim*kk[l[3], p[3]]^2*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*dim*kk[l[3], p[3]]^2*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/8)*dim^2*kk[l[3], p[3]]^2*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/2)*kk[l[2], p[1]]*kk[l[2], p[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((3*I)/2)*kk[l[2], p[1]]*kk[l[2], p[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/2)*dim*kk[l[2], p[1]]*kk[l[2], p[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*kk[l[2], p[3]]*kk[-l[2] - l[3], p[1]]*kk[l[1] + l[2] + l[3], 
          p[3]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((5*I)/4)*kk[l[2], p[3]]*kk[-l[2] - l[3], p[1]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim*kk[l[2], p[3]]*kk[-l[2] - l[3], p[1]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*kk[l[2], p[1]]*kk[-l[2] - l[3], p[3]]*kk[l[1] + l[2] + l[3], 
          p[3]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (I*kk[l[2], p[1]]*kk[-l[2] - l[3], p[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim*kk[l[2], p[1]]*kk[-l[2] - l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*kk[-l[2] - l[3], p[1]]*kk[-l[2] - l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[2]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) - (((3*I)/2)*kk[-l[2] - l[3], p[1]]*
         kk[-l[2] - l[3], p[3]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim*kk[-l[2] - l[3], p[1]]*kk[-l[2] - l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*kk[l[2], p[3]]*kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (I*kk[l[2], p[3]]*kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim*kk[l[2], p[3]]*kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/8)*kk[-l[2] - l[3], p[3]]*kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], 
          p[3]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((3*I)/4)*kk[-l[2] - l[3], p[3]]*kk[l[3], p[1]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/8)*dim*kk[-l[2] - l[3], p[3]]*kk[l[3], p[1]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*kk[l[2], p[1]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((5*I)/4)*kk[l[2], p[1]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim*kk[l[2], p[1]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*kk[-l[2] - l[3], p[1]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], 
          p[3]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((3*I)/2)*kk[-l[2] - l[3], p[1]]*kk[l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim*kk[-l[2] - l[3], p[1]]*kk[l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*kk[l[3], p[1]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((3*I)/2)*kk[l[3], p[1]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim*kk[l[3], p[1]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/8)*kk[l[2], p[3]]^2*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((3*I)/2)*kk[l[2], p[3]]^2*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) - (((5*I)/4)*kk[l[2], p[3]]^2*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (I*dim*kk[l[2], p[3]]^2*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) + ((I/4)*dim*kk[l[2], p[3]]^2*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*dim^2*kk[l[2], p[3]]^2*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) - ((I/8)*kk[l[2], p[3]]*kk[-l[2] - l[3], p[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) - (((9*I)/4)*kk[l[2], p[3]]*
         kk[-l[2] - l[3], p[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) - (((15*I)/8)*kk[l[2], p[3]]*kk[-l[2] - l[3], p[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (((11*I)/8)*dim*kk[l[2], p[3]]*kk[-l[2] - l[3], p[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*dim*kk[l[2], p[3]]*kk[-l[2] - l[3], p[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*dim^2*kk[l[2], p[3]]*kk[-l[2] - l[3], p[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*kk[-l[2] - l[3], p[3]]^2*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((3*I)/2)*kk[-l[2] - l[3], p[3]]^2*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((5*I)/4)*kk[-l[2] - l[3], p[3]]^2*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (I*dim*kk[-l[2] - l[3], p[3]]^2*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) + ((I/4)*dim*kk[-l[2] - l[3], p[3]]^2*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*dim^2*kk[-l[2] - l[3], p[3]]^2*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*kk[l[2], p[3]]*kk[l[3], p[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) - (((9*I)/4)*kk[l[2], p[3]]*kk[l[3], p[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((11*I)/8)*kk[l[2], p[3]]*kk[l[3], p[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (((9*I)/8)*dim*kk[l[2], p[3]]*kk[l[3], p[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*dim*kk[l[2], p[3]]*kk[l[3], p[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*dim^2*kk[l[2], p[3]]*kk[l[3], p[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*kk[-l[2] - l[3], p[3]]*kk[l[3], p[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) - (((9*I)/4)*kk[-l[2] - l[3], p[3]]*
         kk[l[3], p[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((11*I)/8)*kk[-l[2] - l[3], p[3]]*kk[l[3], p[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (((9*I)/8)*dim*kk[-l[2] - l[3], p[3]]*kk[l[3], p[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*dim*kk[-l[2] - l[3], p[3]]*kk[l[3], p[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*dim^2*kk[-l[2] - l[3], p[3]]*kk[l[3], p[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/16)*kk[l[3], p[3]]^2*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((3*I)/2)*kk[l[3], p[3]]^2*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) - (((3*I)/4)*kk[l[3], p[3]]^2*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (((5*I)/8)*dim*kk[l[3], p[3]]^2*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) + ((I/8)*dim*kk[l[3], p[3]]^2*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/16)*dim^2*kk[l[3], p[3]]^2*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) + ((I/2)*kk[l[2], p[1]]*kk[l[2], p[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + (((3*I)/2)*kk[l[2], p[1]]*kk[l[2], p[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/2)*dim*kk[l[2], p[1]]*kk[l[2], p[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*kk[l[2], p[3]]*kk[-l[2] - l[3], p[1]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + (((5*I)/4)*kk[l[2], p[3]]*
         kk[-l[2] - l[3], p[1]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) - ((I/4)*dim*kk[l[2], p[3]]*kk[-l[2] - l[3], p[1]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*kk[l[2], p[1]]*kk[-l[2] - l[3], p[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + (I*kk[l[2], p[1]]*kk[-l[2] - l[3], p[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/4)*dim*kk[l[2], p[1]]*kk[-l[2] - l[3], p[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*kk[-l[2] - l[3], p[1]]*kk[-l[2] - l[3], p[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + (((3*I)/2)*kk[-l[2] - l[3], p[1]]*
         kk[-l[2] - l[3], p[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) - ((I/4)*dim*kk[-l[2] - l[3], p[1]]*kk[-l[2] - l[3], p[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*kk[l[2], p[3]]*kk[l[3], p[1]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + (I*kk[l[2], p[3]]*kk[l[3], p[1]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/4)*dim*kk[l[2], p[3]]*kk[l[3], p[1]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/8)*kk[-l[2] - l[3], p[3]]*kk[l[3], p[1]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + (((3*I)/4)*kk[-l[2] - l[3], p[3]]*
         kk[l[3], p[1]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*dim*kk[-l[2] - l[3], p[3]]*kk[l[3], p[1]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*kk[l[2], p[1]]*kk[l[3], p[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + (((5*I)/4)*kk[l[2], p[1]]*kk[l[3], p[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/4)*dim*kk[l[2], p[1]]*kk[l[3], p[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*kk[-l[2] - l[3], p[1]]*kk[l[3], p[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + (((3*I)/2)*kk[-l[2] - l[3], p[1]]*
         kk[l[3], p[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/4)*dim*kk[-l[2] - l[3], p[1]]*kk[l[3], p[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*kk[l[3], p[1]]*kk[l[3], p[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + (((3*I)/2)*kk[l[3], p[1]]*kk[l[3], p[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/4)*dim*kk[l[3], p[1]]*kk[l[3], p[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/2)*kk[l[2], l[1] + l[2] + l[3]]*kk[l[2], p[3]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((3*I)/2)*kk[l[2], l[1] + l[2] + l[3]]*kk[l[2], p[3]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/2)*dim*kk[l[2], l[1] + l[2] + l[3]]*kk[l[2], p[3]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*kk[l[2], p[3]]*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((5*I)/4)*kk[l[2], p[3]]*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim*kk[l[2], p[3]]*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*kk[l[2], l[1] + l[2] + l[3]]*kk[-l[2] - l[3], p[3]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (I*kk[l[2], l[1] + l[2] + l[3]]*kk[-l[2] - l[3], p[3]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim*kk[l[2], l[1] + l[2] + l[3]]*kk[-l[2] - l[3], p[3]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*kk[-l[2] - l[3], p[3]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((3*I)/2)*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*kk[-l[2] - l[3], p[3]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*kk[-l[2] - l[3], p[3]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*kk[l[2], p[3]]*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (I*kk[l[2], p[3]]*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim*kk[l[2], p[3]]*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/8)*kk[-l[2] - l[3], p[3]]*kk[l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((3*I)/4)*kk[-l[2] - l[3], p[3]]*kk[l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/8)*dim*kk[-l[2] - l[3], p[3]]*kk[l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*kk[l[2], l[1] + l[2] + l[3]]*kk[l[3], p[3]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((5*I)/4)*kk[l[2], l[1] + l[2] + l[3]]*kk[l[3], p[3]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim*kk[l[2], l[1] + l[2] + l[3]]*kk[l[3], p[3]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*kk[l[3], p[3]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((3*I)/2)*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*kk[l[3], p[3]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*kk[l[3], p[3]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*kk[l[3], l[1] + l[2] + l[3]]*kk[l[3], p[3]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((3*I)/2)*kk[l[3], l[1] + l[2] + l[3]]*kk[l[3], p[3]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim*kk[l[3], l[1] + l[2] + l[3]]*kk[l[3], p[3]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/8)*kk[l[2], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], p[1]]^2) - ((I/8)*kk[l[2], p[1]]*kk[l[2], p[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]*
         kk[l[2] + l[3], p[1]]^2) - (((3*I)/8)*kk[l[2], p[1]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/2)*kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], p[1]]^2) - ((I/8)*kk[l[3], p[1]]^2*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], p[1]]^2) + ((I/4)*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((9*I)/8)*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) - ((I/4)*dim*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        (kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((5*I)/4)*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) - ((I/4)*dim*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*kk[l[2], -l[2] - l[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((2*I)*kk[l[2], -l[2] - l[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*dim*kk[l[2], -l[2] - l[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*kk[l[2], l[3]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((2*I)*kk[l[2], l[3]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*dim*kk[l[2], l[3]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[3]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((3*I)/2)*kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*dim*kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((3*I)/8)*kk[-l[2] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((9*I)/4)*kk[-l[2] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((3*I)/8)*dim*kk[-l[2] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/8)*kk[l[2] + l[3], p[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[2], p[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/8)*kk[l[2], l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/16)*kk[l[2], p[1]]*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/16)*kk[l[3], l[1] + l[2] + l[3]]*kk[l[3], p[1]]*kk[p[1], p[3]]^2*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[2], p[1]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*
         kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) - (((9*I)/16)*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + 
       ((I/8)*dim*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*
         kk[p[2], p[2]])/(kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) - 
       (((5*I)/8)*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/8)*dim*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*kk[l[2], -l[2] - l[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]^2*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (I*kk[l[2], -l[2] - l[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]^2*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) + ((I/8)*dim*kk[l[2], -l[2] - l[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*kk[l[2], l[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]^2*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (I*kk[l[2], l[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/8)*dim*kk[l[2], l[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]^2*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) - ((I/8)*kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*kk[p[2], p[2]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) - (((3*I)/4)*kk[-l[2] - l[3], -l[2] - l[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/8)*dim*kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((3*I)/16)*kk[-l[2] - l[3], l[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]^2*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((9*I)/8)*kk[-l[2] - l[3], l[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]^2*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) + (((3*I)/16)*dim*kk[-l[2] - l[3], l[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/16)*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[l[2] + l[3], p[3]]*
         kk[p[1], p[3]]^2*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[2], p[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) + ((I/16)*kk[l[2], l[3]]*kk[l[2], p[1]]*kk[l[1] + l[2] + l[3], 
          p[1]]*kk[p[1], p[3]]^2*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[3], p[1]]^2*kk[l[2] + l[3], p[1]]^2) + 
       ((I/16)*kk[l[2], l[3]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[3]]^2*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/2)*kk[l[2], p[2]]*kk[l[2], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((3*I)*kk[l[2], p[2]]*kk[l[2], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/2)*dim*kk[l[2], p[2]]*kk[l[2], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/2)*kk[l[2], p[3]]*kk[-l[2] - l[3], p[2]]*kk[l[1] + l[2] + l[3], 
          p[1]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((2*I)*kk[l[2], p[3]]*kk[-l[2] - l[3], p[2]]*kk[l[1] + l[2] + l[3], 
          p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/2)*dim*kk[l[2], p[3]]*kk[-l[2] - l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/2)*kk[l[2], p[2]]*kk[-l[2] - l[3], p[3]]*kk[l[1] + l[2] + l[3], 
          p[1]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((5*I)/2)*kk[l[2], p[2]]*kk[-l[2] - l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/2)*dim*kk[l[2], p[2]]*kk[-l[2] - l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (I*kk[-l[2] - l[3], p[2]]*kk[-l[2] - l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) - ((3*I)*kk[-l[2] - l[3], p[2]]*
         kk[-l[2] - l[3], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (I*dim*kk[-l[2] - l[3], p[2]]*kk[-l[2] - l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*kk[l[2], p[3]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((3*I)/2)*kk[l[2], p[3]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim*kk[l[2], p[3]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/2)*kk[-l[2] - l[3], p[3]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], 
          p[1]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((2*I)*kk[-l[2] - l[3], p[3]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], 
          p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/2)*dim*kk[-l[2] - l[3], p[3]]*kk[l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/2)*kk[l[2], p[2]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((3*I)*kk[l[2], p[2]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/2)*dim*kk[l[2], p[2]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/2)*kk[-l[2] - l[3], p[2]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], 
          p[1]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((5*I)/2)*kk[-l[2] - l[3], p[2]]*kk[l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/2)*dim*kk[-l[2] - l[3], p[2]]*kk[l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/2)*kk[l[3], p[2]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((3*I)*kk[l[3], p[2]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/2)*dim*kk[l[3], p[2]]*kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/2)*kk[l[2], p[1]]*kk[l[2], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/2)*kk[l[2], p[3]]*kk[-l[2] - l[3], p[1]]*kk[l[1] + l[2] + l[3], 
          p[2]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*kk[l[2], p[1]]*kk[-l[2] - l[3], p[3]]*kk[l[1] + l[2] + l[3], 
          p[2]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/2)*kk[-l[2] - l[3], p[1]]*kk[-l[2] - l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/4)*kk[l[2], p[3]]*kk[l[3], p[1]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/4)*kk[-l[2] - l[3], p[3]]*
         kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/2)*kk[l[2], p[1]]*kk[l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/2)*kk[-l[2] - l[3], p[1]]*
         kk[l[3], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/2)*kk[l[3], p[1]]*kk[l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/2)*kk[l[2], p[1]]*kk[l[2], p[2]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/2)*kk[l[2], p[2]]*
         kk[-l[2] - l[3], p[1]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/4)*kk[l[2], p[1]]*
         kk[-l[2] - l[3], p[2]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/2)*kk[-l[2] - l[3], p[1]]*
         kk[-l[2] - l[3], p[2]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/2)*kk[l[2], p[2]]*kk[l[3], p[1]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/4)*kk[-l[2] - l[3], p[2]]*
         kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/4)*kk[l[2], p[1]]*kk[l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/2)*kk[-l[2] - l[3], p[1]]*
         kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/2)*kk[l[3], p[1]]*kk[l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/4)*kk[l[2], p[2]]*kk[l[2], p[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + (((3*I)/2)*kk[l[2], p[2]]*kk[l[2], p[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/4)*dim*kk[l[2], p[2]]*kk[l[2], p[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*kk[l[2], p[3]]*kk[-l[2] - l[3], p[2]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + (I*kk[l[2], p[3]]*kk[-l[2] - l[3], p[2]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/4)*dim*kk[l[2], p[3]]*kk[-l[2] - l[3], p[2]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*kk[l[2], p[2]]*kk[-l[2] - l[3], p[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + (((5*I)/4)*kk[l[2], p[2]]*
         kk[-l[2] - l[3], p[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) - ((I/4)*dim*kk[l[2], p[2]]*kk[-l[2] - l[3], p[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/2)*kk[-l[2] - l[3], p[2]]*kk[-l[2] - l[3], p[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + (((3*I)/2)*kk[-l[2] - l[3], p[2]]*
         kk[-l[2] - l[3], p[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) - ((I/2)*dim*kk[-l[2] - l[3], p[2]]*kk[-l[2] - l[3], p[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/8)*kk[l[2], p[3]]*kk[l[3], p[2]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + (((3*I)/4)*kk[l[2], p[3]]*kk[l[3], p[2]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*dim*kk[l[2], p[3]]*kk[l[3], p[2]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*kk[-l[2] - l[3], p[3]]*kk[l[3], p[2]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + (I*kk[-l[2] - l[3], p[3]]*kk[l[3], p[2]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/4)*dim*kk[-l[2] - l[3], p[3]]*kk[l[3], p[2]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*kk[l[2], p[2]]*kk[l[3], p[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + (((3*I)/2)*kk[l[2], p[2]]*kk[l[3], p[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/4)*dim*kk[l[2], p[2]]*kk[l[3], p[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*kk[-l[2] - l[3], p[2]]*kk[l[3], p[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + (((5*I)/4)*kk[-l[2] - l[3], p[2]]*
         kk[l[3], p[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/4)*dim*kk[-l[2] - l[3], p[2]]*kk[l[3], p[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*kk[l[3], p[2]]*kk[l[3], p[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + (((3*I)/2)*kk[l[3], p[2]]*kk[l[3], p[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/4)*dim*kk[l[3], p[2]]*kk[l[3], p[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/2)*kk[l[2], p[1]]*kk[l[2], p[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) - ((I/2)*kk[l[2], p[3]]*
         kk[-l[2] - l[3], p[1]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/4)*kk[l[2], p[1]]*kk[-l[2] - l[3], p[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) - ((I/2)*kk[-l[2] - l[3], p[1]]*
         kk[-l[2] - l[3], p[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/4)*kk[l[2], p[3]]*kk[l[3], p[1]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) - ((I/4)*kk[-l[2] - l[3], p[3]]*
         kk[l[3], p[1]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
         kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/2)*kk[l[2], p[1]]*kk[l[3], p[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) - ((I/2)*kk[-l[2] - l[3], p[1]]*
         kk[l[3], p[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
         kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/2)*kk[l[3], p[1]]*kk[l[3], p[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + ((I/2)*kk[l[2], l[1] + l[2] + l[3]]*
         kk[l[2], p[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/2)*kk[l[2], p[3]]*
         kk[-l[2] - l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/4)*kk[l[2], l[1] + l[2] + l[3]]*
         kk[-l[2] - l[3], p[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/2)*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*
         kk[-l[2] - l[3], p[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/4)*kk[l[2], p[3]]*
         kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/4)*kk[-l[2] - l[3], p[3]]*
         kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/2)*kk[l[2], l[1] + l[2] + l[3]]*
         kk[l[3], p[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/2)*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*
         kk[l[3], p[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/2)*kk[l[3], l[1] + l[2] + l[3]]*
         kk[l[3], p[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) - ((I/4)*kk[l[2] + l[3], p[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
        (kk[l[3], l[3]]*kk[l[3], p[2]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/4)*kk[l[2], p[1]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]]*
         kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^
          2) - ((I/4)*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]]*
         kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) - ((I/4)*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]]*kk[p[2], p[3]])/(kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((3*I)/4)*kk[l[2], -l[2] - l[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((3*I)/4)*kk[l[2], l[3]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]]*
         kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/2)*kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((3*I)/4)*kk[-l[2] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[2]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/8)*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[l[2] + l[3], p[3]]*
         kk[p[1], p[2]]^2*kk[p[2], p[3]])/(kk[l[3], l[3]]*kk[l[3], p[2]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/2)*kk[l[2], p[1]]*kk[l[2], p[2]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) - ((I/2)*kk[l[2], p[2]]*
         kk[-l[2] - l[3], p[1]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/4)*kk[l[2], p[1]]*kk[-l[2] - l[3], p[2]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) - ((I/2)*kk[-l[2] - l[3], p[1]]*
         kk[-l[2] - l[3], p[2]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/2)*kk[l[2], p[2]]*kk[l[3], p[1]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) - ((I/4)*kk[-l[2] - l[3], p[2]]*
         kk[l[3], p[1]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*
         kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/4)*kk[l[2], p[1]]*kk[l[3], p[2]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) - ((I/2)*kk[-l[2] - l[3], p[1]]*
         kk[l[3], p[2]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*
         kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/2)*kk[l[3], p[1]]*kk[l[3], p[2]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + ((I/2)*kk[l[2], l[1] + l[2] + l[3]]*
         kk[l[2], p[2]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/2)*kk[l[2], p[2]]*
         kk[-l[2] - l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/4)*kk[l[2], l[1] + l[2] + l[3]]*
         kk[-l[2] - l[3], p[2]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/2)*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*
         kk[-l[2] - l[3], p[2]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/2)*kk[l[2], p[2]]*
         kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/4)*kk[-l[2] - l[3], p[2]]*
         kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/4)*kk[l[2], l[1] + l[2] + l[3]]*
         kk[l[3], p[2]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/2)*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*
         kk[l[3], p[2]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/2)*kk[l[3], l[1] + l[2] + l[3]]*
         kk[l[3], p[2]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/4)*kk[l[2], p[1]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]]*
         kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^
          2) - ((I/4)*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]]*
         kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) - ((I/4)*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((3*I)/4)*kk[l[2], -l[2] - l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((3*I)/4)*kk[l[2], l[3]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]]*
         kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/2)*kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((3*I)/4)*kk[-l[2] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*kk[l[2] + l[3], p[2]]*kk[l[1] + l[2] + l[3], p[3]]*
         kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*kk[l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]]*
         kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^
          2) - ((I/4)*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
         kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
         kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
         kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (((3*I)/4)*kk[l[2], -l[2] - l[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + (((3*I)/4)*kk[l[2], l[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]]*
         kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/2)*kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + (((3*I)/4)*kk[-l[2] - l[3], l[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]]*
         kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/8)*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[l[2] + l[3], p[2]]*
         kk[p[1], p[3]]^2*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/8)*kk[l[2] + l[3], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[3], l[3]]*
         kk[l[3], p[2]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*kk[l[2], p[1]]^2*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*kk[l[2], p[1]]*kk[-l[2] - l[3], p[1]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) + ((I/8)*kk[-l[2] - l[3], p[1]]^2*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) + (((3*I)/8)*kk[l[2], p[1]]*kk[l[3], p[1]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[2], p[3]]^2)/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + ((I/4)*kk[-l[2] - l[3], p[1]]*
         kk[l[3], p[1]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[2], p[3]]^2)/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + ((I/4)*kk[l[3], p[1]]^2*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[2], p[3]]^2)/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) - ((I/2)*kk[l[2], l[1] + l[2] + l[3]]*
         kk[l[2], p[1]]*kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*kk[l[2], p[1]]*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*
         kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*kk[l[2], l[1] + l[2] + l[3]]*kk[-l[2] - l[3], p[1]]*
         kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*kk[-l[2] - l[3], p[1]]*
         kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((3*I)/8)*kk[l[2], p[1]]*kk[l[3], l[1] + l[2] + l[3]]*
         kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*kk[-l[2] - l[3], p[1]]*kk[l[3], l[1] + l[2] + l[3]]*
         kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((3*I)/8)*kk[l[2], l[1] + l[2] + l[3]]*kk[l[3], p[1]]*
         kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*kk[l[3], p[1]]*
         kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/2)*kk[l[3], l[1] + l[2] + l[3]]*kk[l[3], p[1]]*kk[p[2], p[3]]^2)/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/4)*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + (((5*I)/4)*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[2], l[2]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*dim*kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[3]]^2)/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/4)*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[3]]^2)/(kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + (((5*I)/4)*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*dim*kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[3]]^2)/
        ((-2 + dim)*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/4)*kk[l[2], -l[2] - l[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[3]]^2)/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((2*I)*kk[l[2], -l[2] - l[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[3]]^2)/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*dim*kk[l[2], -l[2] - l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((3*I)/8)*kk[l[2], l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((9*I)/4)*kk[l[2], l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((3*I)/8)*dim*kk[l[2], l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((5*I)/4)*kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*dim*kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*kk[-l[2] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((2*I)*kk[-l[2] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*dim*kk[-l[2] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/8)*kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[2], p[3]]^2)/
        (kk[l[3], l[3]]*kk[l[3], p[2]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) - ((I/8)*kk[l[2], p[1]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[2], p[3]]^2)/
        (kk[l[2], l[2]]*kk[l[2], p[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) - ((I/8)*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((5*I)/8)*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[2], l[2]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/8)*dim*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[2], l[2]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]]^2)/(kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) - 
       (((5*I)/8)*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/8)*dim*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*kk[l[2], -l[2] - l[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (I*kk[l[2], -l[2] - l[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) + ((I/8)*dim*kk[l[2], -l[2] - l[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]]^2)/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((3*I)/16)*kk[l[2], l[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((9*I)/8)*kk[l[2], l[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) + (((3*I)/16)*dim*kk[l[2], l[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]]^2)/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]]^2)/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) - (((5*I)/8)*kk[-l[2] - l[3], -l[2] - l[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]]^2)/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/8)*dim*kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]]^2)/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*kk[-l[2] - l[3], l[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (I*kk[-l[2] - l[3], l[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) + ((I/8)*dim*kk[-l[2] - l[3], l[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]]^2)/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/8)*kk[l[3], p[1]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]*kk[p[2], p[3]]^2)/(kk[l[3], l[3]]*kk[l[3], p[2]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[2], p[3]]^2)/
        (kk[l[3], l[3]]*kk[l[3], p[2]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/8)*kk[l[3], l[2] + l[3]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[2]]*kk[p[2], p[3]]^2)/
        (kk[l[3], l[3]]*kk[l[3], p[2]]^2*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) - ((I/16)*kk[l[3], l[2] + l[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*
         kk[p[2], p[3]]^2)/(kk[l[3], l[3]]*kk[l[3], p[2]]^2*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/8)*kk[l[2], p[1]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[3]]*kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[2], p[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*kk[l[2], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[3]]^2)/
        (kk[l[2], l[2]]*kk[l[2], p[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((I/8)*kk[l[2], l[2] + l[3]]*
         kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[3]]*kk[p[2], p[3]]^2)/
        (kk[l[2], l[2]]*kk[l[2], p[3]]^2*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) - ((I/16)*kk[l[2], l[2] + l[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]^2*
         kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[2], p[3]]^2*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/16)*kk[l[3], l[2] + l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[3], l[3]]*
         kk[l[3], p[2]]^2*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], 
          p[1]]) + ((I/8)*kk[l[2], p[2]]^2*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((3*I)*kk[l[2], p[2]]^2*kk[l[1] + l[2] + l[3], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((3*I)/2)*kk[l[2], p[2]]^2*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((5*I)/4)*dim*kk[l[2], p[2]]^2*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*dim*kk[l[2], p[2]]^2*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/8)*dim^2*kk[l[2], p[2]]^2*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*kk[l[2], p[2]]*kk[-l[2] - l[3], p[2]]*kk[l[1] + l[2] + l[3], 
          p[1]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((9*I)/2)*kk[l[2], p[2]]*kk[-l[2] - l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((11*I)/4)*kk[l[2], p[2]]*kk[-l[2] - l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((9*I)/4)*dim*kk[l[2], p[2]]*kk[-l[2] - l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/2)*dim*kk[l[2], p[2]]*kk[-l[2] - l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim^2*kk[l[2], p[2]]*kk[-l[2] - l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*kk[-l[2] - l[3], p[2]]^2*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((3*I)*kk[-l[2] - l[3], p[2]]^2*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((5*I)/2)*kk[-l[2] - l[3], p[2]]^2*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((2*I)*dim*kk[-l[2] - l[3], p[2]]^2*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/2)*dim*kk[-l[2] - l[3], p[2]]^2*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim^2*kk[-l[2] - l[3], p[2]]^2*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*kk[l[2], p[2]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((9*I)/2)*kk[l[2], p[2]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((11*I)/4)*kk[l[2], p[2]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((9*I)/4)*dim*kk[l[2], p[2]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], 
          p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/2)*dim*kk[l[2], p[2]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim^2*kk[l[2], p[2]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], 
          p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*kk[-l[2] - l[3], p[2]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], 
          p[1]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((9*I)/2)*kk[-l[2] - l[3], p[2]]*kk[l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((29*I)/8)*kk[-l[2] - l[3], p[2]]*kk[l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((11*I)/4)*dim*kk[-l[2] - l[3], p[2]]*kk[l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/2)*dim*kk[-l[2] - l[3], p[2]]*kk[l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim^2*kk[-l[2] - l[3], p[2]]*kk[l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*kk[l[3], p[2]]^2*kk[l[1] + l[2] + l[3], p[1]]*kk[p[3], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) + ((3*I)*kk[l[3], p[2]]^2*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((5*I)/2)*kk[l[3], p[2]]^2*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((2*I)*dim*kk[l[3], p[2]]^2*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/2)*dim*kk[l[3], p[2]]^2*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim^2*kk[l[3], p[2]]^2*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*kk[l[2], p[1]]*kk[l[2], p[2]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((3*I)/2)*kk[l[2], p[1]]*kk[l[2], p[2]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim*kk[l[2], p[1]]*kk[l[2], p[2]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*kk[l[2], p[2]]*kk[-l[2] - l[3], p[1]]*kk[l[1] + l[2] + l[3], 
          p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((3*I)/2)*kk[l[2], p[2]]*kk[-l[2] - l[3], p[1]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim*kk[l[2], p[2]]*kk[-l[2] - l[3], p[1]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/8)*kk[l[2], p[1]]*kk[-l[2] - l[3], p[2]]*kk[l[1] + l[2] + l[3], 
          p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((3*I)/4)*kk[l[2], p[1]]*kk[-l[2] - l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/8)*dim*kk[l[2], p[1]]*kk[-l[2] - l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*kk[-l[2] - l[3], p[1]]*kk[-l[2] - l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[3], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) - (((3*I)/2)*kk[-l[2] - l[3], p[1]]*
         kk[-l[2] - l[3], p[2]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim*kk[-l[2] - l[3], p[1]]*kk[-l[2] - l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*kk[l[2], p[2]]*kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((5*I)/4)*kk[l[2], p[2]]*kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim*kk[l[2], p[2]]*kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*kk[-l[2] - l[3], p[2]]*kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], 
          p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (I*kk[-l[2] - l[3], p[2]]*kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim*kk[-l[2] - l[3], p[2]]*kk[l[3], p[1]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*kk[l[2], p[1]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (I*kk[l[2], p[1]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim*kk[l[2], p[1]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*kk[-l[2] - l[3], p[1]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], 
          p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((5*I)/4)*kk[-l[2] - l[3], p[1]]*kk[l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim*kk[-l[2] - l[3], p[1]]*kk[l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/2)*kk[l[3], p[1]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((3*I)/2)*kk[l[3], p[1]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/2)*dim*kk[l[3], p[1]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/16)*kk[l[2], p[2]]^2*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((3*I)/2)*kk[l[2], p[2]]^2*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) - (((3*I)/4)*kk[l[2], p[2]]^2*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (((5*I)/8)*dim*kk[l[2], p[2]]^2*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) + ((I/8)*dim*kk[l[2], p[2]]^2*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/16)*dim^2*kk[l[2], p[2]]^2*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) - ((I/8)*kk[l[2], p[2]]*kk[-l[2] - l[3], p[2]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) - (((9*I)/4)*kk[l[2], p[2]]*
         kk[-l[2] - l[3], p[2]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) - (((11*I)/8)*kk[l[2], p[2]]*kk[-l[2] - l[3], p[2]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (((9*I)/8)*dim*kk[l[2], p[2]]*kk[-l[2] - l[3], p[2]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*dim*kk[l[2], p[2]]*kk[-l[2] - l[3], p[2]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*dim^2*kk[l[2], p[2]]*kk[-l[2] - l[3], p[2]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*kk[-l[2] - l[3], p[2]]^2*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((3*I)/2)*kk[-l[2] - l[3], p[2]]^2*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((5*I)/4)*kk[-l[2] - l[3], p[2]]^2*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (I*dim*kk[-l[2] - l[3], p[2]]^2*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) + ((I/4)*dim*kk[-l[2] - l[3], p[2]]^2*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*dim^2*kk[-l[2] - l[3], p[2]]^2*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*kk[l[2], p[2]]*kk[l[3], p[2]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) - (((9*I)/4)*kk[l[2], p[2]]*kk[l[3], p[2]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((11*I)/8)*kk[l[2], p[2]]*kk[l[3], p[2]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (((9*I)/8)*dim*kk[l[2], p[2]]*kk[l[3], p[2]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*dim*kk[l[2], p[2]]*kk[l[3], p[2]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*dim^2*kk[l[2], p[2]]*kk[l[3], p[2]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*kk[-l[2] - l[3], p[2]]*kk[l[3], p[2]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) - (((9*I)/4)*kk[-l[2] - l[3], p[2]]*
         kk[l[3], p[2]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((15*I)/8)*kk[-l[2] - l[3], p[2]]*kk[l[3], p[2]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (((11*I)/8)*dim*kk[-l[2] - l[3], p[2]]*kk[l[3], p[2]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*dim*kk[-l[2] - l[3], p[2]]*kk[l[3], p[2]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*dim^2*kk[-l[2] - l[3], p[2]]*kk[l[3], p[2]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*kk[l[3], p[2]]^2*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((3*I)/2)*kk[l[3], p[2]]^2*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) - (((5*I)/4)*kk[l[3], p[2]]^2*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (I*dim*kk[l[3], p[2]]^2*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) + ((I/4)*dim*kk[l[3], p[2]]^2*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*dim^2*kk[l[3], p[2]]^2*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) + ((I/4)*kk[l[2], p[1]]*kk[l[2], p[2]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + (((3*I)/2)*kk[l[2], p[1]]*kk[l[2], p[2]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/4)*dim*kk[l[2], p[1]]*kk[l[2], p[2]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*kk[l[2], p[2]]*kk[-l[2] - l[3], p[1]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + (((3*I)/2)*kk[l[2], p[2]]*
         kk[-l[2] - l[3], p[1]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) - ((I/4)*dim*kk[l[2], p[2]]*kk[-l[2] - l[3], p[1]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/8)*kk[l[2], p[1]]*kk[-l[2] - l[3], p[2]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + (((3*I)/4)*kk[l[2], p[1]]*
         kk[-l[2] - l[3], p[2]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) - ((I/8)*dim*kk[l[2], p[1]]*kk[-l[2] - l[3], p[2]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*kk[-l[2] - l[3], p[1]]*kk[-l[2] - l[3], p[2]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + (((3*I)/2)*kk[-l[2] - l[3], p[1]]*
         kk[-l[2] - l[3], p[2]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) - ((I/4)*dim*kk[-l[2] - l[3], p[1]]*kk[-l[2] - l[3], p[2]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*kk[l[2], p[2]]*kk[l[3], p[1]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + (((5*I)/4)*kk[l[2], p[2]]*kk[l[3], p[1]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/4)*dim*kk[l[2], p[2]]*kk[l[3], p[1]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*kk[-l[2] - l[3], p[2]]*kk[l[3], p[1]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + (I*kk[-l[2] - l[3], p[2]]*kk[l[3], p[1]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/4)*dim*kk[-l[2] - l[3], p[2]]*kk[l[3], p[1]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*kk[l[2], p[1]]*kk[l[3], p[2]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + (I*kk[l[2], p[1]]*kk[l[3], p[2]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/4)*dim*kk[l[2], p[1]]*kk[l[3], p[2]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*kk[-l[2] - l[3], p[1]]*kk[l[3], p[2]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + (((5*I)/4)*kk[-l[2] - l[3], p[1]]*
         kk[l[3], p[2]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/4)*dim*kk[-l[2] - l[3], p[1]]*kk[l[3], p[2]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/2)*kk[l[3], p[1]]*kk[l[3], p[2]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + (((3*I)/2)*kk[l[3], p[1]]*kk[l[3], p[2]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/2)*dim*kk[l[3], p[1]]*kk[l[3], p[2]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/4)*kk[l[2], l[1] + l[2] + l[3]]*kk[l[2], p[2]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((3*I)/2)*kk[l[2], l[1] + l[2] + l[3]]*kk[l[2], p[2]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim*kk[l[2], l[1] + l[2] + l[3]]*kk[l[2], p[2]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*kk[l[2], p[2]]*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((3*I)/2)*kk[l[2], p[2]]*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim*kk[l[2], p[2]]*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/8)*kk[l[2], l[1] + l[2] + l[3]]*kk[-l[2] - l[3], p[2]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((3*I)/4)*kk[l[2], l[1] + l[2] + l[3]]*kk[-l[2] - l[3], p[2]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/8)*dim*kk[l[2], l[1] + l[2] + l[3]]*kk[-l[2] - l[3], p[2]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*kk[-l[2] - l[3], p[2]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((3*I)/2)*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*kk[-l[2] - l[3], p[2]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*kk[-l[2] - l[3], p[2]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*kk[l[2], p[2]]*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((5*I)/4)*kk[l[2], p[2]]*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim*kk[l[2], p[2]]*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*kk[-l[2] - l[3], p[2]]*kk[l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (I*kk[-l[2] - l[3], p[2]]*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim*kk[-l[2] - l[3], p[2]]*kk[l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*kk[l[2], l[1] + l[2] + l[3]]*kk[l[3], p[2]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (I*kk[l[2], l[1] + l[2] + l[3]]*kk[l[3], p[2]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim*kk[l[2], l[1] + l[2] + l[3]]*kk[l[3], p[2]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*kk[l[3], p[2]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((5*I)/4)*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*kk[l[3], p[2]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*kk[l[3], p[2]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/2)*kk[l[3], l[1] + l[2] + l[3]]*kk[l[3], p[2]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((3*I)/2)*kk[l[3], l[1] + l[2] + l[3]]*kk[l[3], p[2]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/2)*dim*kk[l[3], l[1] + l[2] + l[3]]*kk[l[3], p[2]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/8)*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], p[1]]^2) - ((I/8)*kk[l[3], p[1]]*kk[l[3], p[2]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], p[1]]^2) - ((I/2)*kk[l[2], p[1]]*
         kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*kk[l[2], p[1]]^2*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]^2) - 
       (((3*I)/8)*kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], p[1]]^2) + ((I/4)*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((5*I)/4)*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) - ((I/4)*dim*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        (kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((9*I)/8)*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) - ((I/4)*dim*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((3*I)/8)*kk[l[2], -l[2] - l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((9*I)/4)*kk[l[2], -l[2] - l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((3*I)/8)*dim*kk[l[2], -l[2] - l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*kk[l[2], l[3]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((2*I)*kk[l[2], l[3]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*dim*kk[l[2], l[3]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((3*I)/2)*kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*dim*kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*kk[-l[2] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((2*I)*kk[-l[2] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*dim*kk[-l[2] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/8)*kk[l[2] + l[3], p[2]]*kk[l[1] + l[2] + l[3], p[2]]*
         kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[3], l[3]]*
         kk[l[3], p[2]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*kk[l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/8)*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/16)*kk[l[2], l[1] + l[2] + l[3]]*kk[l[2], p[1]]*kk[p[1], p[2]]^2*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/16)*kk[l[2], l[1] + l[2] + l[3]]*kk[l[3], p[1]]*kk[p[1], p[2]]^2*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[2], p[1]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*
         kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) - 
       (((5*I)/8)*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/8)*dim*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*
         kk[p[3], p[3]])/(kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) - (((9*I)/16)*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + 
       ((I/8)*dim*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((3*I)/16)*kk[l[2], -l[2] - l[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]^2*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((9*I)/8)*kk[l[2], -l[2] - l[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]^2*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) + (((3*I)/16)*dim*kk[l[2], -l[2] - l[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*kk[l[2], l[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]^2*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (I*kk[l[2], l[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/8)*dim*kk[l[2], l[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]^2*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) - ((I/8)*kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*kk[p[3], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) - (((3*I)/4)*kk[-l[2] - l[3], -l[2] - l[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/8)*dim*kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*kk[-l[2] - l[3], l[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]^2*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (I*kk[-l[2] - l[3], l[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[2]]^2*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) + ((I/8)*dim*kk[-l[2] - l[3], l[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[2]]^2*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/16)*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[l[2] + l[3], p[2]]*
         kk[p[1], p[2]]^2*kk[p[3], p[3]])/((-2 + dim)*kk[l[3], l[3]]*
         kk[l[3], p[2]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) + ((I/16)*kk[l[2], l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[1], p[2]]^2*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[2], p[1]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/16)*kk[l[2], l[3]]*kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[1], p[2]]^2*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[2], p[1]]^2*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*kk[l[2], p[1]]^2*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((3*I)/2)*kk[l[2], p[1]]^2*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) - (((5*I)/4)*kk[l[2], p[1]]^2*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (I*dim*kk[l[2], p[1]]^2*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) + ((I/4)*dim*kk[l[2], p[1]]^2*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*dim^2*kk[l[2], p[1]]^2*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) - ((I/8)*kk[l[2], p[1]]*kk[-l[2] - l[3], p[1]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) - (((9*I)/4)*kk[l[2], p[1]]*
         kk[-l[2] - l[3], p[1]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) - (((11*I)/8)*kk[l[2], p[1]]*kk[-l[2] - l[3], p[1]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (((9*I)/8)*dim*kk[l[2], p[1]]*kk[-l[2] - l[3], p[1]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*dim*kk[l[2], p[1]]*kk[-l[2] - l[3], p[1]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*dim^2*kk[l[2], p[1]]*kk[-l[2] - l[3], p[1]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/16)*kk[-l[2] - l[3], p[1]]^2*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((3*I)/2)*kk[-l[2] - l[3], p[1]]^2*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((3*I)/4)*kk[-l[2] - l[3], p[1]]^2*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (((5*I)/8)*dim*kk[-l[2] - l[3], p[1]]^2*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/8)*dim*kk[-l[2] - l[3], p[1]]^2*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/16)*dim^2*kk[-l[2] - l[3], p[1]]^2*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*kk[l[2], p[1]]*kk[l[3], p[1]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) - (((9*I)/4)*kk[l[2], p[1]]*kk[l[3], p[1]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((15*I)/8)*kk[l[2], p[1]]*kk[l[3], p[1]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (((11*I)/8)*dim*kk[l[2], p[1]]*kk[l[3], p[1]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*dim*kk[l[2], p[1]]*kk[l[3], p[1]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*dim^2*kk[l[2], p[1]]*kk[l[3], p[1]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*kk[-l[2] - l[3], p[1]]*kk[l[3], p[1]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) - (((9*I)/4)*kk[-l[2] - l[3], p[1]]*
         kk[l[3], p[1]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((11*I)/8)*kk[-l[2] - l[3], p[1]]*kk[l[3], p[1]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (((9*I)/8)*dim*kk[-l[2] - l[3], p[1]]*kk[l[3], p[1]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/4)*dim*kk[-l[2] - l[3], p[1]]*kk[l[3], p[1]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*dim^2*kk[-l[2] - l[3], p[1]]*kk[l[3], p[1]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*kk[l[3], p[1]]^2*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((3*I)/2)*kk[l[3], p[1]]^2*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) - (((5*I)/4)*kk[l[3], p[1]]^2*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (I*dim*kk[l[3], p[1]]^2*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) + ((I/4)*dim*kk[l[3], p[1]]^2*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*dim^2*kk[l[3], p[1]]^2*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^
          2) + ((I/4)*kk[l[2], l[1] + l[2] + l[3]]*kk[l[2], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((3*I)*kk[l[2], l[1] + l[2] + l[3]]*kk[l[2], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((5*I)/2)*kk[l[2], l[1] + l[2] + l[3]]*kk[l[2], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((2*I)*dim*kk[l[2], l[1] + l[2] + l[3]]*kk[l[2], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/2)*dim*kk[l[2], l[1] + l[2] + l[3]]*kk[l[2], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim^2*kk[l[2], l[1] + l[2] + l[3]]*kk[l[2], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/8)*kk[l[2], p[1]]*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((9*I)/4)*kk[l[2], p[1]]*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((11*I)/8)*kk[l[2], p[1]]*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((9*I)/8)*dim*kk[l[2], p[1]]*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*dim*kk[l[2], p[1]]*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/8)*dim^2*kk[l[2], p[1]]*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/8)*kk[l[2], l[1] + l[2] + l[3]]*kk[-l[2] - l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((9*I)/4)*kk[l[2], l[1] + l[2] + l[3]]*kk[-l[2] - l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((11*I)/8)*kk[l[2], l[1] + l[2] + l[3]]*kk[-l[2] - l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((9*I)/8)*dim*kk[l[2], l[1] + l[2] + l[3]]*kk[-l[2] - l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*dim*kk[l[2], l[1] + l[2] + l[3]]*kk[-l[2] - l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/8)*dim^2*kk[l[2], l[1] + l[2] + l[3]]*kk[-l[2] - l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/8)*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*kk[-l[2] - l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((3*I)*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*kk[-l[2] - l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((3*I)/2)*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*kk[-l[2] - l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((5*I)/4)*dim*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*
         kk[-l[2] - l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*dim*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*kk[-l[2] - l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/8)*dim^2*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*
         kk[-l[2] - l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/8)*kk[l[2], p[1]]*kk[l[3], l[1] + l[2] + l[3]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((9*I)/4)*kk[l[2], p[1]]*kk[l[3], l[1] + l[2] + l[3]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((15*I)/8)*kk[l[2], p[1]]*kk[l[3], l[1] + l[2] + l[3]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((11*I)/8)*dim*kk[l[2], p[1]]*kk[l[3], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*dim*kk[l[2], p[1]]*kk[l[3], l[1] + l[2] + l[3]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/8)*dim^2*kk[l[2], p[1]]*kk[l[3], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/8)*kk[-l[2] - l[3], p[1]]*kk[l[3], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((9*I)/4)*kk[-l[2] - l[3], p[1]]*kk[l[3], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((11*I)/8)*kk[-l[2] - l[3], p[1]]*kk[l[3], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((9*I)/8)*dim*kk[-l[2] - l[3], p[1]]*kk[l[3], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*dim*kk[-l[2] - l[3], p[1]]*kk[l[3], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/8)*dim^2*kk[-l[2] - l[3], p[1]]*kk[l[3], l[1] + l[2] + l[3]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/8)*kk[l[2], l[1] + l[2] + l[3]]*kk[l[3], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((9*I)/4)*kk[l[2], l[1] + l[2] + l[3]]*kk[l[3], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((15*I)/8)*kk[l[2], l[1] + l[2] + l[3]]*kk[l[3], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((11*I)/8)*dim*kk[l[2], l[1] + l[2] + l[3]]*kk[l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*dim*kk[l[2], l[1] + l[2] + l[3]]*kk[l[3], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/8)*dim^2*kk[l[2], l[1] + l[2] + l[3]]*kk[l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/8)*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*kk[l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((9*I)/4)*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*kk[l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((11*I)/8)*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*kk[l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((9*I)/8)*dim*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*kk[l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/4)*dim*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*kk[l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/8)*dim^2*kk[-l[2] - l[3], l[1] + l[2] + l[3]]*kk[l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*kk[l[3], l[1] + l[2] + l[3]]*kk[l[3], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((3*I)*kk[l[3], l[1] + l[2] + l[3]]*kk[l[3], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((5*I)/2)*kk[l[3], l[1] + l[2] + l[3]]*kk[l[3], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((2*I)*dim*kk[l[3], l[1] + l[2] + l[3]]*kk[l[3], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/2)*dim*kk[l[3], l[1] + l[2] + l[3]]*kk[l[3], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/4)*dim^2*kk[l[3], l[1] + l[2] + l[3]]*kk[l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((3*I)/8)*kk[l[2], p[1]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], p[1]]^2) + ((I/16)*kk[l[2], p[1]]^2*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]*
         kk[l[2] + l[3], p[1]]^2) + (((3*I)/8)*kk[l[3], p[1]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^
          2) + ((I/16)*kk[l[3], p[1]]^2*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[2], p[1]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/8)*kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        (kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((3*I)*kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^3*kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) - (((115*I)/16)*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((17*I)/8)*kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((17*I)/4)*dim*kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((7*I)/2)*dim*kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((3*I)/8)*dim*kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((11*I)/8)*dim^2*kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((3*I)/8)*dim^2*kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/8)*dim^3*kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/8)*kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        (kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((3*I)*kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^3*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]) - (((115*I)/16)*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((17*I)/8)*kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((17*I)/4)*dim*kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^3*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((7*I)/2)*dim*kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((3*I)/8)*dim*kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((11*I)/8)*dim^2*kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^3*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((3*I)/8)*dim^2*kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/8)*dim^3*kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^3*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/8)*kk[l[2], -l[2] - l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((9*I)/2)*kk[l[2], -l[2] - l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((87*I)/8)*kk[l[2], -l[2] - l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((41*I)/16)*kk[l[2], -l[2] - l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((6*I)*dim*kk[l[2], -l[2] - l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((67*I)/16)*dim*kk[l[2], -l[2] - l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((3*I)/8)*dim*kk[l[2], -l[2] - l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((13*I)/8)*dim^2*kk[l[2], -l[2] - l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((3*I)/8)*dim^2*kk[l[2], -l[2] - l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/8)*dim^3*kk[l[2], -l[2] - l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/8)*kk[l[2], l[3]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((9*I)/2)*kk[l[2], l[3]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((11*I)*kk[l[2], l[3]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((21*I)/8)*kk[l[2], l[3]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((6*I)*dim*kk[l[2], l[3]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((17*I)/4)*dim*kk[l[2], l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((3*I)/8)*dim*kk[l[2], l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((13*I)/8)*dim^2*kk[l[2], l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((3*I)/8)*dim^2*kk[l[2], l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/8)*dim^3*kk[l[2], l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/8)*kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((3*I)*kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((15*I)/2)*kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[1] + l[2] + l[3], 
          p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((17*I)/8)*kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[1] + l[2] + l[3], 
          p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((17*I)/4)*dim*kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[1] + l[2] + l[3], 
          p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((7*I)/2)*dim*kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[1] + l[2] + l[3], 
          p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((3*I)/8)*dim*kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[1] + l[2] + l[3], 
          p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((11*I)/8)*dim^2*kk[-l[2] - l[3], -l[2] - l[3]]*
         kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^3*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((3*I)/8)*dim^2*kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[1] + l[2] + l[3], 
          p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/8)*dim^3*kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[1] + l[2] + l[3], 
          p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/8)*kk[-l[2] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((9*I)/2)*kk[-l[2] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((87*I)/8)*kk[-l[2] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((41*I)/16)*kk[-l[2] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((6*I)*dim*kk[-l[2] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((67*I)/16)*dim*kk[-l[2] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       (((3*I)/8)*dim*kk[-l[2] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((13*I)/8)*dim^2*kk[-l[2] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       (((3*I)/8)*dim^2*kk[-l[2] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
       ((I/8)*dim^3*kk[-l[2] - l[3], l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
         kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/16)*kk[l[2] + l[3], p[2]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[3], l[3]]*
         kk[l[3], p[2]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/16)*kk[l[2] + l[3], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[2], p[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/8)*kk[l[2], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], p[1]]^2) - ((I/8)*kk[l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^
          2) + ((I/16)*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (((3*I)/2)*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (((29*I)/8)*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (((17*I)/16)*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((17*I)/8)*dim*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((7*I)/4)*dim*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((3*I)/16)*dim*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (((11*I)/16)*dim^2*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (((3*I)/16)*dim^2*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/16)*dim^3*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/16)*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/(kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (((3*I)/2)*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (((29*I)/8)*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (((17*I)/16)*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((17*I)/8)*dim*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((7*I)/4)*dim*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((3*I)/16)*dim*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (((11*I)/16)*dim^2*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (((3*I)/16)*dim^2*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/16)*dim^3*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/16)*kk[l[2], -l[2] - l[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + (((9*I)/4)*kk[l[2], -l[2] - l[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (((11*I)/2)*kk[l[2], -l[2] - l[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (((21*I)/16)*kk[l[2], -l[2] - l[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((3*I)*dim*kk[l[2], -l[2] - l[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^3*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((17*I)/8)*dim*kk[l[2], -l[2] - l[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((3*I)/16)*dim*kk[l[2], -l[2] - l[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (((13*I)/16)*dim^2*kk[l[2], -l[2] - l[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^3*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (((3*I)/16)*dim^2*kk[l[2], -l[2] - l[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/16)*dim^3*kk[l[2], -l[2] - l[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^3*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/16)*kk[l[2], l[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + (((9*I)/4)*kk[l[2], l[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (((11*I)/2)*kk[l[2], l[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (((21*I)/16)*kk[l[2], l[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((3*I)*dim*kk[l[2], l[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^3*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((17*I)/8)*dim*kk[l[2], l[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((3*I)/16)*dim*kk[l[2], l[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (((13*I)/16)*dim^2*kk[l[2], l[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^3*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (((3*I)/16)*dim^2*kk[l[2], l[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/16)*dim^3*kk[l[2], l[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^3*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/16)*kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + (((3*I)/2)*kk[-l[2] - l[3], -l[2] - l[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (((15*I)/4)*kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (((17*I)/16)*kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((17*I)/8)*dim*kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^3*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((7*I)/4)*dim*kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((3*I)/16)*dim*kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (((11*I)/16)*dim^2*kk[-l[2] - l[3], -l[2] - l[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (((3*I)/16)*dim^2*kk[-l[2] - l[3], -l[2] - l[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/16)*dim^3*kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^3*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/16)*kk[-l[2] - l[3], l[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
         kk[l[2] + l[3], p[1]]^2) + (((9*I)/4)*kk[-l[2] - l[3], l[3]]*
         kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*
         kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*kk[l[3], l[3]]*
         kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (((11*I)/2)*kk[-l[2] - l[3], l[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (((21*I)/16)*kk[-l[2] - l[3], l[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((3*I)*dim*kk[-l[2] - l[3], l[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
         kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^3*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((17*I)/8)*dim*kk[-l[2] - l[3], l[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       (((3*I)/16)*dim*kk[-l[2] - l[3], l[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (((13*I)/16)*dim^2*kk[-l[2] - l[3], l[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^3*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       (((3*I)/16)*dim^2*kk[-l[2] - l[3], l[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
       ((I/16)*dim^3*kk[-l[2] - l[3], l[3]]*kk[l[2] + l[3], 
          l[1] + l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
        ((-2 + dim)^3*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
          l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
       ((I/8)*kk[l[2] + l[3], p[2]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[3]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[2], p[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
       ((I/16)*kk[l[2], l[2] + l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
         kk[p[2], p[3]]^2*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
         kk[l[2], p[3]]^2*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], 
          p[1]]))))/(4*(-2 + dim)))


==> anc/gr_pos_NLO.m <==
(-I)*(((I/4)*kk[p[1], p[1]]*(-(kk[b[1], p[2]]*kk[l[3], p[2]])/
      (2*kk[l[2], l[2]]) + (kk[b[1], l[3]]*kk[p[2], p[2]])/
      (2*(-2 + dim)*kk[l[2], l[2]]))*kk[p[3], p[3]])/
   ((-2 + dim)*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) - 
  (kk[b[1], p[1]]*kk[l[3], p[1]]*(((-I/2)*kk[l[3], p[2]]*kk[p[1], p[2]])/
      (kk[l[2], l[2]]*kk[l[2], p[1]]) + 
     ((I/4)*kk[l[2], l[3]]*kk[p[1], p[2]]^2)/(kk[l[2], l[2]]*
       kk[l[2], p[1]]^2) + ((I/4)*kk[l[3], p[1]]*kk[p[2], p[2]])/
      ((-2 + dim)*kk[l[2], l[2]]*kk[l[2], p[1]]))*kk[p[3], p[3]])/
   (4*(-2 + dim)*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) + 
  (kk[b[1], l[3]]*kk[p[1], p[1]]*(((-I/2)*kk[l[3], p[2]]*kk[p[1], p[2]])/
      (kk[l[2], l[2]]*kk[l[2], p[1]]) + 
     ((I/4)*kk[l[2], l[3]]*kk[p[1], p[2]]^2)/(kk[l[2], l[2]]*
       kk[l[2], p[1]]^2) + ((I/4)*kk[l[3], p[1]]*kk[p[2], p[2]])/
      ((-2 + dim)*kk[l[2], l[2]]*kk[l[2], p[1]]))*kk[p[3], p[3]])/
   (4*(-2 + dim)*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) - 
  (kk[l[2], p[1]]*kk[l[3], p[1]]*(((-I/4)*kk[b[1], p[1]]*kk[p[2], p[2]])/
      ((-2 + dim)*kk[l[2], l[2]]*kk[l[2], p[1]]) + 
     ((I/4)*kk[b[1], l[2]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      ((-2 + dim)*kk[l[2], l[2]]*kk[l[2], p[1]]^2) + 
     (((-I/2)*kk[b[1], p[2]]*kk[l[2], p[1]]*kk[p[1], p[2]])/kk[l[2], l[2]] + 
       ((I/4)*kk[b[1], l[2]]*kk[p[1], p[2]]^2)/kk[l[2], l[2]] + 
       ((I/2)*kk[b[1], p[1]]*kk[l[2], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]) - ((I/4)*kk[b[1], l[2]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]))/kk[l[2], p[1]]^2)*
    kk[p[3], p[3]])/(4*(-2 + dim)*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) - 
  (kk[b[1], p[1]]*kk[l[2], p[1]]*(((-I/4)*kk[l[3], p[1]]*kk[p[2], p[2]])/
      ((-2 + dim)*kk[l[2], l[2]]*kk[l[2], p[1]]) + 
     ((I/4)*kk[l[2], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
      ((-2 + dim)*kk[l[2], l[2]]*kk[l[2], p[1]]^2) + 
     (((-I/2)*kk[l[2], p[1]]*kk[l[3], p[2]]*kk[p[1], p[2]])/kk[l[2], l[2]] + 
       ((I/4)*kk[l[2], l[3]]*kk[p[1], p[2]]^2)/kk[l[2], l[2]] + 
       ((I/2)*kk[l[2], p[1]]*kk[l[3], p[1]]*kk[p[2], p[2]])/
        ((-2 + dim)*kk[l[2], l[2]]) - ((I/4)*kk[l[2], l[3]]*kk[p[1], p[1]]*
         kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]))/kk[l[2], p[1]]^2)*
    kk[p[3], p[3]])/(4*(-2 + dim)*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) + 
  ((I/4)*kk[p[1], p[1]]*kk[p[2], p[2]]*(-(kk[b[1], p[3]]*kk[l[2], p[3]])/
      (2*kk[l[3], l[3]]) + (kk[b[1], l[2]]*kk[p[3], p[3]])/
      (2*(-2 + dim)*kk[l[3], l[3]])))/((-2 + dim)*kk[l[2], l[2]]*
    kk[l[2] + l[3], p[1]]^2) - (kk[b[1], p[1]]*kk[l[2], p[1]]*kk[p[2], p[2]]*
    (((-I/2)*kk[l[2], p[3]]*kk[p[1], p[3]])/(kk[l[3], l[3]]*kk[l[3], p[1]]) + 
     ((I/4)*kk[l[2], l[3]]*kk[p[1], p[3]]^2)/(kk[l[3], l[3]]*
       kk[l[3], p[1]]^2) + ((I/4)*kk[l[2], p[1]]*kk[p[3], p[3]])/
      ((-2 + dim)*kk[l[3], l[3]]*kk[l[3], p[1]])))/
   (4*(-2 + dim)*kk[l[2], l[2]]*kk[l[2] + l[3], p[1]]^2) + 
  (kk[b[1], l[2]]*kk[p[1], p[1]]*kk[p[2], p[2]]*
    (((-I/2)*kk[l[2], p[3]]*kk[p[1], p[3]])/(kk[l[3], l[3]]*kk[l[3], p[1]]) + 
     ((I/4)*kk[l[2], l[3]]*kk[p[1], p[3]]^2)/(kk[l[3], l[3]]*
       kk[l[3], p[1]]^2) + ((I/4)*kk[l[2], p[1]]*kk[p[3], p[3]])/
      ((-2 + dim)*kk[l[3], l[3]]*kk[l[3], p[1]])))/
   (4*(-2 + dim)*kk[l[2], l[2]]*kk[l[2] + l[3], p[1]]^2) - 
  (I*(((-I/2)*kk[b[1], p[2]]*kk[l[2], p[1]]*kk[p[1], p[2]])/kk[l[2], l[2]] + 
     ((I/4)*kk[b[1], l[2]]*kk[p[1], p[2]]^2)/kk[l[2], l[2]] + 
     ((I/2)*kk[b[1], p[1]]*kk[l[2], p[1]]*kk[p[2], p[2]])/
      ((-2 + dim)*kk[l[2], l[2]]) - ((I/4)*kk[b[1], l[2]]*kk[p[1], p[1]]*
       kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]))*
    (((-I/2)*kk[l[2], p[3]]*kk[p[1], p[3]])/(kk[l[3], l[3]]*kk[l[3], p[1]]) + 
     ((I/4)*kk[l[2], l[3]]*kk[p[1], p[3]]^2)/(kk[l[3], l[3]]*
       kk[l[3], p[1]]^2) + ((I/4)*kk[l[2], p[1]]*kk[p[3], p[3]])/
      ((-2 + dim)*kk[l[3], l[3]]*kk[l[3], p[1]])))/kk[l[2] + l[3], p[1]]^2 - 
  (I*(((-I/2)*kk[l[3], p[2]]*kk[p[1], p[2]])/(kk[l[2], l[2]]*
       kk[l[2], p[1]]) + ((I/4)*kk[l[2], l[3]]*kk[p[1], p[2]]^2)/
      (kk[l[2], l[2]]*kk[l[2], p[1]]^2) + 
     ((I/4)*kk[l[3], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
       kk[l[2], p[1]]))*(((-I/2)*kk[b[1], p[3]]*kk[l[3], p[1]]*
       kk[p[1], p[3]])/kk[l[3], l[3]] + 
     ((I/4)*kk[b[1], l[3]]*kk[p[1], p[3]]^2)/kk[l[3], l[3]] + 
     ((I/2)*kk[b[1], p[1]]*kk[l[3], p[1]]*kk[p[3], p[3]])/
      ((-2 + dim)*kk[l[3], l[3]]) - ((I/4)*kk[b[1], l[3]]*kk[p[1], p[1]]*
       kk[p[3], p[3]])/((-2 + dim)*kk[l[3], l[3]])))/
   kk[l[2] + l[3], p[1]]^2 + 
  (2*(((I/8)*kk[b[1], p[2]]*kk[l[2], p[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]) - ((I/16)*kk[b[1], p[2]]*kk[l[2], p[1]]*
       kk[l[3], p[2]]*kk[p[1], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[3], p[1]]) - ((I/16)*kk[b[1], p[2]]*kk[l[2], l[3]]*kk[p[1], p[2]]*
       kk[p[1], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]) + 
     ((I/16)*kk[b[1], l[2]]*kk[l[3], p[2]]*kk[p[1], p[2]]*kk[p[1], p[3]]^2)/
      (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]) - 
     ((I/8)*kk[b[1], p[3]]*kk[l[2], p[1]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
      ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]) - 
     ((I/8)*kk[b[1], p[1]]*kk[l[2], p[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
      ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]) + 
     ((I/16)*kk[b[1], l[2]]*kk[p[1], p[3]]^2*kk[p[2], p[2]])/
      ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]) + 
     ((I/16)*kk[b[1], p[1]]*kk[l[2], l[3]]*kk[p[1], p[3]]^2*kk[p[2], p[2]])/
      ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]) + 
     ((I/16)*kk[b[1], l[3]]*kk[l[2], p[1]]*kk[p[1], p[3]]^2*kk[p[2], p[2]])/
      ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]) + 
     ((I/8)*kk[b[1], p[2]]*kk[l[2], p[1]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]) - ((I/8)*kk[b[1], l[2]]*kk[p[1], p[2]]*
       kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]) - 
     ((I/8)*kk[b[1], p[2]]*kk[l[2], p[1]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
      ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]) + 
     ((I/16)*kk[b[1], l[2]]*kk[p[1], p[2]]^2*kk[p[3], p[3]])/
      ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]) + 
     ((I/8)*kk[b[1], p[1]]*kk[l[2], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]) - 
     ((I/16)*kk[b[1], l[2]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]])))/
   kk[l[2] + l[3], p[1]]^2 + 
  (((-I/8)*kk[b[1], p[3]]*kk[l[2], p[3]]*kk[p[1], p[2]]^2)/
     (kk[l[2], l[2]]*kk[l[3], l[3]]) + ((I/8)*kk[b[1], p[3]]*kk[l[2], p[3]]*
      kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]) - ((I/4)*kk[b[1], p[3]]*kk[l[2], p[1]]*kk[p[1], p[3]]*
      kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]) + 
    ((I/4)*kk[b[1], p[3]]*kk[l[2], p[1]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]) - ((I/4)*kk[b[1], p[2]]*kk[l[2], p[1]]*
      kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]) + ((I/8)*kk[b[1], l[2]]*kk[p[1], p[2]]^2*
      kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]) + 
    ((I/4)*kk[b[1], p[1]]*kk[l[2], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]) - 
    ((I/8)*kk[b[1], l[2]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]))/kk[l[2] + l[3], p[1]]^2 + 
  (2*(((-I/16)*kk[b[1], p[3]]*kk[l[2], p[3]]*kk[l[3], p[1]]*kk[p[1], p[2]]^2)/
      (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]) + 
     ((I/8)*kk[b[1], p[3]]*kk[l[3], p[2]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]) - ((I/16)*kk[b[1], p[3]]*kk[l[2], l[3]]*
       kk[p[1], p[2]]^2*kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[1]]*
       kk[l[3], l[3]]) + ((I/16)*kk[b[1], l[3]]*kk[l[2], p[3]]*
       kk[p[1], p[2]]^2*kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[1]]*
       kk[l[3], l[3]]) - ((I/8)*kk[b[1], p[3]]*kk[l[3], p[1]]*kk[p[1], p[3]]*
       kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]) + 
     ((I/16)*kk[b[1], l[3]]*kk[p[1], p[3]]^2*kk[p[2], p[2]])/
      ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]) + 
     ((I/8)*kk[b[1], p[3]]*kk[l[3], p[1]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
      (kk[l[2], l[2]]*kk[l[3], l[3]]) - ((I/8)*kk[b[1], l[3]]*kk[p[1], p[2]]*
       kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]) - 
     ((I/8)*kk[b[1], p[2]]*kk[l[3], p[1]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
      ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]) - 
     ((I/8)*kk[b[1], p[1]]*kk[l[3], p[2]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
      ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]) + 
     ((I/16)*kk[b[1], l[3]]*kk[p[1], p[2]]^2*kk[p[3], p[3]])/
      ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]) + 
     ((I/16)*kk[b[1], p[1]]*kk[l[2], l[3]]*kk[p[1], p[2]]^2*kk[p[3], p[3]])/
      ((-2 + dim)*kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]) + 
     ((I/16)*kk[b[1], l[2]]*kk[l[3], p[1]]*kk[p[1], p[2]]^2*kk[p[3], p[3]])/
      ((-2 + dim)*kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]) + 
     ((I/8)*kk[b[1], p[1]]*kk[l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]) - 
     ((I/16)*kk[b[1], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
      ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]])))/
   kk[l[2] + l[3], p[1]]^2 + 
  (((-I/8)*kk[b[1], p[2]]*kk[l[3], p[2]]*kk[p[1], p[3]]^2)/
     (kk[l[2], l[2]]*kk[l[3], l[3]]) - ((I/4)*kk[b[1], p[3]]*kk[l[3], p[1]]*
      kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]) + ((I/8)*kk[b[1], l[3]]*kk[p[1], p[3]]^2*
      kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]) + 
    ((I/4)*kk[b[1], p[2]]*kk[l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]) + ((I/8)*kk[b[1], p[2]]*kk[l[3], p[2]]*
      kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]) - ((I/4)*kk[b[1], p[2]]*kk[l[3], p[1]]*kk[p[1], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]) + 
    ((I/4)*kk[b[1], p[1]]*kk[l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]) - 
    ((I/8)*kk[b[1], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]))/kk[l[2] + l[3], p[1]]^2 + 
  (((I/2)*kk[b[1], p[3]]*kk[l[2], p[2]]*kk[l[2], p[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/2)*kk[b[1], p[2]]*kk[l[2], p[3]]^2*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/4)*kk[b[1], p[3]]*kk[l[2], p[3]]*
      kk[-l[2] - l[3], p[2]]*kk[l[2] + l[3], p[1]]*kk[p[1], p[2]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/2)*kk[b[1], p[3]]*kk[l[2], p[2]]*kk[-l[2] - l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/4)*kk[b[1], p[2]]*kk[l[2], p[3]]*kk[-l[2] - l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/2)*kk[b[1], p[3]]*kk[-l[2] - l[3], p[2]]*kk[-l[2] - l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/2)*kk[b[1], p[2]]*kk[-l[2] - l[3], p[3]]^2*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/4)*kk[b[1], p[3]]*kk[l[2], p[3]]*
      kk[l[3], p[2]]*kk[l[2] + l[3], p[1]]*kk[p[1], p[2]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], p[3]]*kk[-l[2] - l[3], p[3]]*kk[l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/2)*kk[b[1], p[3]]*kk[l[2], p[2]]*
      kk[l[3], p[3]]*kk[l[2] + l[3], p[1]]*kk[p[1], p[2]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/2)*kk[b[1], p[2]]*kk[l[2], p[3]]*kk[l[3], p[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/2)*kk[b[1], p[3]]*kk[-l[2] - l[3], p[2]]*kk[l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/2)*kk[b[1], p[2]]*kk[-l[2] - l[3], p[3]]*kk[l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/2)*kk[b[1], p[3]]*kk[l[3], p[2]]*
      kk[l[3], p[3]]*kk[l[2] + l[3], p[1]]*kk[p[1], p[2]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*kk[b[1], p[2]]*kk[l[3], p[3]]^2*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/4)*kk[b[1], l[2] + l[3]]*
      kk[l[2], p[3]]^2*kk[p[1], p[2]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + (((3*I)/8)*kk[b[1], l[2] + l[3]]*
      kk[l[2], p[3]]*kk[-l[2] - l[3], p[3]]*kk[p[1], p[2]]^2)/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[3]]^2*kk[p[1], p[2]]^2)/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], l[2] + l[3]]*kk[l[2], p[3]]*kk[l[3], p[3]]*
      kk[p[1], p[2]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/4)*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], p[3]]*kk[l[3], p[3]]*kk[p[1], p[2]]^2)/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/8)*kk[b[1], l[2] + l[3]]*kk[l[3], p[3]]^2*kk[p[1], p[2]]^2)/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*kk[b[1], p[3]]*kk[l[2], p[2]]^2*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/2)*kk[b[1], p[2]]*kk[l[2], p[2]]*
      kk[l[2], p[3]]*kk[l[2] + l[3], p[1]]*kk[p[1], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/2)*kk[b[1], p[3]]*kk[l[2], p[2]]*kk[-l[2] - l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/4)*kk[b[1], p[2]]*kk[l[2], p[3]]*
      kk[-l[2] - l[3], p[2]]*kk[l[2] + l[3], p[1]]*kk[p[1], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/2)*kk[b[1], p[3]]*kk[-l[2] - l[3], p[2]]^2*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/2)*kk[b[1], p[2]]*kk[l[2], p[2]]*
      kk[-l[2] - l[3], p[3]]*kk[l[2] + l[3], p[1]]*kk[p[1], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/2)*kk[b[1], p[2]]*kk[-l[2] - l[3], p[2]]*kk[-l[2] - l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/2)*kk[b[1], p[3]]*kk[l[2], p[2]]*
      kk[l[3], p[2]]*kk[l[2] + l[3], p[1]]*kk[p[1], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], p[2]]*kk[l[2], p[3]]*kk[l[3], p[2]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/4)*kk[b[1], p[3]]*kk[-l[2] - l[3], p[2]]*kk[l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], p[2]]*kk[-l[2] - l[3], p[3]]*kk[l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/2)*kk[b[1], p[3]]*kk[l[3], p[2]]^2*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/2)*kk[b[1], p[2]]*kk[l[2], p[2]]*
      kk[l[3], p[3]]*kk[l[2] + l[3], p[1]]*kk[p[1], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/2)*kk[b[1], p[2]]*kk[-l[2] - l[3], p[2]]*kk[l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/2)*kk[b[1], p[2]]*kk[l[3], p[2]]*
      kk[l[3], p[3]]*kk[l[2] + l[3], p[1]]*kk[p[1], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/2)*kk[b[1], l[2] + l[3]]*kk[l[2], p[2]]*kk[l[2], p[3]]*kk[p[1], p[2]]*
      kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/4)*kk[b[1], l[2] + l[3]]*
      kk[l[2], p[3]]*kk[-l[2] - l[3], p[2]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/2)*kk[b[1], l[2] + l[3]]*kk[l[2], p[2]]*kk[-l[2] - l[3], p[3]]*
      kk[p[1], p[2]]*kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/2)*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], p[2]]*kk[-l[2] - l[3], p[3]]*kk[p[1], p[2]]*
      kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/4)*kk[b[1], l[2] + l[3]]*
      kk[l[2], p[3]]*kk[l[3], p[2]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[3]]*kk[l[3], p[2]]*
      kk[p[1], p[2]]*kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/2)*kk[b[1], l[2] + l[3]]*
      kk[l[2], p[2]]*kk[l[3], p[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/2)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[2]]*kk[l[3], p[3]]*
      kk[p[1], p[2]]*kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/2)*kk[b[1], l[2] + l[3]]*
      kk[l[3], p[2]]*kk[l[3], p[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/8)*kk[b[1], l[2] + l[3]]*kk[l[2], p[2]]^2*kk[p[1], p[3]]^2)/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], l[2] + l[3]]*kk[l[2], p[2]]*kk[-l[2] - l[3], p[2]]*
      kk[p[1], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/4)*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], p[2]]^2*kk[p[1], p[3]]^2)/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], l[2] + l[3]]*kk[l[2], p[2]]*kk[l[3], p[2]]*
      kk[p[1], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + (((3*I)/8)*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], p[2]]*kk[l[3], p[2]]*kk[p[1], p[3]]^2)/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], l[2] + l[3]]*kk[l[3], p[2]]^2*kk[p[1], p[3]]^2)/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/2)*kk[b[1], p[3]]*kk[l[2], p[1]]*kk[l[2], p[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/2)*kk[b[1], p[3]]*kk[l[2], p[1]]*kk[l[2], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/2)*dim*kk[b[1], p[3]]*kk[l[2], p[1]]*kk[l[2], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], p[1]]*kk[l[2], p[3]]^2*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((3*I)*kk[b[1], p[1]]*kk[l[2], p[3]]^2*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((5*I)/2)*kk[b[1], p[1]]*kk[l[2], p[3]]^2*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    ((2*I)*dim*kk[b[1], p[1]]*kk[l[2], p[3]]^2*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/2)*dim*kk[b[1], p[1]]*kk[l[2], p[3]]^2*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/4)*dim^2*kk[b[1], p[1]]*
      kk[l[2], p[3]]^2*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/4)*kk[b[1], p[3]]*kk[l[2], p[3]]*
      kk[-l[2] - l[3], p[1]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((5*I)/4)*kk[b[1], p[3]]*kk[l[2], p[3]]*kk[-l[2] - l[3], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*dim*kk[b[1], p[3]]*kk[l[2], p[3]]*kk[-l[2] - l[3], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*kk[b[1], p[3]]*kk[l[2], p[1]]*kk[-l[2] - l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (I*kk[b[1], p[3]]*kk[l[2], p[1]]*
      kk[-l[2] - l[3], p[3]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/4)*dim*kk[b[1], p[3]]*kk[l[2], p[1]]*
      kk[-l[2] - l[3], p[3]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/4)*kk[b[1], p[1]]*kk[l[2], p[3]]*
      kk[-l[2] - l[3], p[3]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((9*I)/2)*kk[b[1], p[1]]*kk[l[2], p[3]]*kk[-l[2] - l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((7*I)/2)*kk[b[1], p[1]]*kk[l[2], p[3]]*kk[-l[2] - l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((11*I)/4)*dim*kk[b[1], p[1]]*kk[l[2], p[3]]*kk[-l[2] - l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/2)*dim*kk[b[1], p[1]]*kk[l[2], p[3]]*kk[-l[2] - l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*dim^2*kk[b[1], p[1]]*kk[l[2], p[3]]*kk[-l[2] - l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*kk[b[1], p[3]]*kk[-l[2] - l[3], p[1]]*kk[-l[2] - l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/2)*kk[b[1], p[3]]*kk[-l[2] - l[3], p[1]]*kk[-l[2] - l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*dim*kk[b[1], p[3]]*kk[-l[2] - l[3], p[1]]*kk[-l[2] - l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], p[1]]*kk[-l[2] - l[3], p[3]]^2*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    ((3*I)*kk[b[1], p[1]]*kk[-l[2] - l[3], p[3]]^2*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    (((5*I)/2)*kk[b[1], p[1]]*kk[-l[2] - l[3], p[3]]^2*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    ((2*I)*dim*kk[b[1], p[1]]*kk[-l[2] - l[3], p[3]]^2*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/2)*dim*kk[b[1], p[1]]*kk[-l[2] - l[3], p[3]]^2*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/4)*dim^2*kk[b[1], p[1]]*
      kk[-l[2] - l[3], p[3]]^2*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/4)*kk[b[1], p[3]]*kk[l[2], p[3]]*kk[l[3], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (I*kk[b[1], p[3]]*kk[l[2], p[3]]*
      kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/4)*dim*kk[b[1], p[3]]*kk[l[2], p[3]]*
      kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/8)*kk[b[1], p[3]]*kk[-l[2] - l[3], p[3]]*
      kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/4)*kk[b[1], p[3]]*kk[-l[2] - l[3], p[3]]*kk[l[3], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/8)*dim*kk[b[1], p[3]]*kk[-l[2] - l[3], p[3]]*kk[l[3], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*kk[b[1], p[3]]*kk[l[2], p[1]]*kk[l[3], p[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    (((5*I)/4)*kk[b[1], p[3]]*kk[l[2], p[1]]*kk[l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*dim*kk[b[1], p[3]]*kk[l[2], p[1]]*kk[l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], p[1]]*kk[l[2], p[3]]*kk[l[3], p[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    (((9*I)/2)*kk[b[1], p[1]]*kk[l[2], p[3]]*kk[l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((11*I)/4)*kk[b[1], p[1]]*kk[l[2], p[3]]*kk[l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((9*I)/4)*dim*kk[b[1], p[1]]*kk[l[2], p[3]]*kk[l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/2)*dim*kk[b[1], p[1]]*kk[l[2], p[3]]*kk[l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*dim^2*kk[b[1], p[1]]*kk[l[2], p[3]]*kk[l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*kk[b[1], p[3]]*kk[-l[2] - l[3], p[1]]*kk[l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/2)*kk[b[1], p[3]]*kk[-l[2] - l[3], p[1]]*kk[l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*dim*kk[b[1], p[3]]*kk[-l[2] - l[3], p[1]]*kk[l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], p[1]]*kk[-l[2] - l[3], p[3]]*kk[l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    (((9*I)/2)*kk[b[1], p[1]]*kk[-l[2] - l[3], p[3]]*kk[l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((11*I)/4)*kk[b[1], p[1]]*kk[-l[2] - l[3], p[3]]*kk[l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((9*I)/4)*dim*kk[b[1], p[1]]*kk[-l[2] - l[3], p[3]]*kk[l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/2)*dim*kk[b[1], p[1]]*kk[-l[2] - l[3], p[3]]*kk[l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*dim^2*kk[b[1], p[1]]*kk[-l[2] - l[3], p[3]]*kk[l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*kk[b[1], p[3]]*kk[l[3], p[1]]*kk[l[3], p[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/2)*kk[b[1], p[3]]*kk[l[3], p[1]]*kk[l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*dim*kk[b[1], p[3]]*kk[l[3], p[1]]*kk[l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/8)*kk[b[1], p[1]]*kk[l[3], p[3]]^2*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((3*I)*kk[b[1], p[1]]*kk[l[3], p[3]]^2*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((3*I)/2)*kk[b[1], p[1]]*kk[l[3], p[3]]^2*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (((5*I)/4)*dim*kk[b[1], p[1]]*
      kk[l[3], p[3]]^2*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/4)*dim*kk[b[1], p[1]]*kk[l[3], p[3]]^2*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/8)*dim^2*kk[b[1], p[1]]*kk[l[3], p[3]]^2*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/8)*kk[b[1], l[2] + l[3]]*
      kk[l[2], p[3]]^2*kk[p[1], p[1]]*kk[p[2], p[2]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/2)*kk[b[1], l[2] + l[3]]*kk[l[2], p[3]]^2*kk[p[1], p[1]]*
      kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (((5*I)/4)*kk[b[1], l[2] + l[3]]*
      kk[l[2], p[3]]^2*kk[p[1], p[1]]*kk[p[2], p[2]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + (I*dim*kk[b[1], l[2] + l[3]]*kk[l[2], p[3]]^2*
      kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*dim*kk[b[1], l[2] + l[3]]*kk[l[2], p[3]]^2*kk[p[1], p[1]]*
      kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/8)*dim^2*kk[b[1], l[2] + l[3]]*
      kk[l[2], p[3]]^2*kk[p[1], p[1]]*kk[p[2], p[2]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/8)*kk[b[1], l[2] + l[3]]*kk[l[2], p[3]]*
      kk[-l[2] - l[3], p[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((9*I)/4)*kk[b[1], l[2] + l[3]]*kk[l[2], p[3]]*kk[-l[2] - l[3], p[3]]*
      kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((7*I)/4)*kk[b[1], l[2] + l[3]]*kk[l[2], p[3]]*kk[-l[2] - l[3], p[3]]*
      kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((11*I)/8)*dim*kk[b[1], l[2] + l[3]]*kk[l[2], p[3]]*
      kk[-l[2] - l[3], p[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/4)*dim*kk[b[1], l[2] + l[3]]*kk[l[2], p[3]]*
      kk[-l[2] - l[3], p[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/8)*dim^2*kk[b[1], l[2] + l[3]]*kk[l[2], p[3]]*
      kk[-l[2] - l[3], p[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/8)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[3]]^2*
      kk[p[1], p[1]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (((3*I)/2)*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], p[3]]^2*kk[p[1], p[1]]*kk[p[2], p[2]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - (((5*I)/4)*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], p[3]]^2*kk[p[1], p[1]]*kk[p[2], p[2]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + (I*dim*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[3]]^2*
      kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*dim*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[3]]^2*kk[p[1], p[1]]*
      kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/8)*dim^2*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], p[3]]^2*kk[p[1], p[1]]*kk[p[2], p[2]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/8)*kk[b[1], l[2] + l[3]]*kk[l[2], p[3]]*
      kk[l[3], p[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((9*I)/4)*kk[b[1], l[2] + l[3]]*kk[l[2], p[3]]*kk[l[3], p[3]]*
      kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((11*I)/8)*kk[b[1], l[2] + l[3]]*kk[l[2], p[3]]*kk[l[3], p[3]]*
      kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((9*I)/8)*dim*kk[b[1], l[2] + l[3]]*kk[l[2], p[3]]*kk[l[3], p[3]]*
      kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*dim*kk[b[1], l[2] + l[3]]*kk[l[2], p[3]]*kk[l[3], p[3]]*
      kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/8)*dim^2*kk[b[1], l[2] + l[3]]*kk[l[2], p[3]]*kk[l[3], p[3]]*
      kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/8)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[3]]*kk[l[3], p[3]]*
      kk[p[1], p[1]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (((9*I)/4)*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], p[3]]*kk[l[3], p[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - (((11*I)/8)*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], p[3]]*kk[l[3], p[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + (((9*I)/8)*dim*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], p[3]]*kk[l[3], p[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/4)*dim*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], p[3]]*kk[l[3], p[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/8)*dim^2*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], p[3]]*kk[l[3], p[3]]*kk[p[1], p[1]]*kk[p[2], p[2]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/16)*kk[b[1], l[2] + l[3]]*kk[l[3], p[3]]^2*
      kk[p[1], p[1]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (((3*I)/2)*kk[b[1], l[2] + l[3]]*
      kk[l[3], p[3]]^2*kk[p[1], p[1]]*kk[p[2], p[2]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - (((3*I)/4)*kk[b[1], l[2] + l[3]]*kk[l[3], p[3]]^2*
      kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((5*I)/8)*dim*kk[b[1], l[2] + l[3]]*kk[l[3], p[3]]^2*kk[p[1], p[1]]*
      kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/8)*dim*kk[b[1], l[2] + l[3]]*
      kk[l[3], p[3]]^2*kk[p[1], p[1]]*kk[p[2], p[2]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/16)*dim^2*kk[b[1], l[2] + l[3]]*kk[l[3], p[3]]^2*
      kk[p[1], p[1]]*kk[p[2], p[2]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/2)*kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]*kk[l[2], p[3]]*kk[p[1], p[3]]*
      kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + (((3*I)/2)*kk[b[1], l[2] + l[3]]*
      kk[l[2], p[1]]*kk[l[2], p[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/2)*dim*kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]*
      kk[l[2], p[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/4)*kk[b[1], l[2] + l[3]]*kk[l[2], p[3]]*
      kk[-l[2] - l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((5*I)/4)*kk[b[1], l[2] + l[3]]*kk[l[2], p[3]]*kk[-l[2] - l[3], p[1]]*
      kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*dim*kk[b[1], l[2] + l[3]]*kk[l[2], p[3]]*kk[-l[2] - l[3], p[1]]*
      kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]*kk[-l[2] - l[3], p[3]]*
      kk[p[1], p[3]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + (I*kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]*
      kk[-l[2] - l[3], p[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/4)*dim*kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]*
      kk[-l[2] - l[3], p[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/4)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[1]]*
      kk[-l[2] - l[3], p[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((3*I)/2)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[1]]*
      kk[-l[2] - l[3], p[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/4)*dim*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], p[1]]*kk[-l[2] - l[3], p[3]]*kk[p[1], p[3]]*
      kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/4)*kk[b[1], l[2] + l[3]]*
      kk[l[2], p[3]]*kk[l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (I*kk[b[1], l[2] + l[3]]*kk[l[2], p[3]]*kk[l[3], p[1]]*kk[p[1], p[3]]*
      kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/4)*dim*kk[b[1], l[2] + l[3]]*
      kk[l[2], p[3]]*kk[l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/8)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[3]]*
      kk[l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((3*I)/4)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[3]]*kk[l[3], p[1]]*
      kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/8)*dim*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[3]]*kk[l[3], p[1]]*
      kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]*kk[l[3], p[3]]*kk[p[1], p[3]]*
      kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + (((5*I)/4)*kk[b[1], l[2] + l[3]]*
      kk[l[2], p[1]]*kk[l[3], p[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/4)*dim*kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]*
      kk[l[3], p[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/4)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[1]]*
      kk[l[3], p[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((3*I)/2)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[1]]*kk[l[3], p[3]]*
      kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*dim*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[1]]*kk[l[3], p[3]]*
      kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], l[2] + l[3]]*kk[l[3], p[1]]*kk[l[3], p[3]]*kk[p[1], p[3]]*
      kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + (((3*I)/2)*kk[b[1], l[2] + l[3]]*
      kk[l[3], p[1]]*kk[l[3], p[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/4)*dim*kk[b[1], l[2] + l[3]]*kk[l[3], p[1]]*
      kk[l[3], p[3]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/4)*kk[b[1], p[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[3]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    (((9*I)/8)*kk[b[1], p[3]]*kk[l[2] + l[3], p[1]]*kk[p[1], p[3]]*
      kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/4)*dim*kk[b[1], p[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], p[3]]*kk[l[2] + l[3], p[1]]*kk[p[1], p[3]]*
      kk[p[2], p[2]])/(kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((5*I)/4)*kk[b[1], p[3]]*kk[l[2] + l[3], p[1]]*kk[p[1], p[3]]*
      kk[p[2], p[2]])/((-2 + dim)*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/4)*dim*kk[b[1], p[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], p[3]]*kk[l[2], -l[2] - l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[3]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    ((2*I)*kk[b[1], p[3]]*kk[l[2], -l[2] - l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*dim*kk[b[1], p[3]]*kk[l[2], -l[2] - l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], p[3]]*kk[l[2], l[3]]*kk[l[2] + l[3], p[1]]*kk[p[1], p[3]]*
      kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((2*I)*kk[b[1], p[3]]*kk[l[2], l[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/4)*dim*kk[b[1], p[3]]*kk[l[2], l[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/2)*kk[b[1], l[2]]*kk[l[2], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/2)*kk[b[1], l[2]]*kk[l[2], p[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/2)*dim*kk[b[1], l[2]]*kk[l[2], p[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*kk[b[1], -l[2] - l[3]]*kk[l[2], p[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[3]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (((5*I)/4)*kk[b[1], -l[2] - l[3]]*
      kk[l[2], p[3]]*kk[l[2] + l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/4)*dim*kk[b[1], -l[2] - l[3]]*kk[l[2], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/4)*kk[b[1], l[3]]*kk[l[2], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (I*kk[b[1], l[3]]*kk[l[2], p[3]]*kk[l[2] + l[3], p[1]]*kk[p[1], p[3]]*
      kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*dim*kk[b[1], l[3]]*kk[l[2], p[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], p[3]]*kk[-l[2] - l[3], -l[2] - l[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((3*I)/2)*kk[b[1], p[3]]*kk[-l[2] - l[3], -l[2] - l[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/4)*dim*kk[b[1], p[3]]*kk[-l[2] - l[3], 
       -l[2] - l[3]]*kk[l[2] + l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + (((3*I)/8)*kk[b[1], p[3]]*kk[-l[2] - l[3], l[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((9*I)/4)*kk[b[1], p[3]]*kk[-l[2] - l[3], l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/8)*dim*kk[b[1], p[3]]*kk[-l[2] - l[3], l[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/4)*kk[b[1], l[2]]*kk[-l[2] - l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (I*kk[b[1], l[2]]*kk[-l[2] - l[3], p[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*dim*kk[b[1], l[2]]*kk[-l[2] - l[3], p[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*kk[b[1], -l[2] - l[3]]*kk[-l[2] - l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/2)*kk[b[1], -l[2] - l[3]]*kk[-l[2] - l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/4)*dim*kk[b[1], -l[2] - l[3]]*
      kk[-l[2] - l[3], p[3]]*kk[l[2] + l[3], p[1]]*kk[p[1], p[3]]*
      kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/8)*kk[b[1], l[3]]*kk[-l[2] - l[3], p[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[3]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/4)*kk[b[1], l[3]]*kk[-l[2] - l[3], p[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/8)*dim*kk[b[1], l[3]]*kk[-l[2] - l[3], p[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*kk[b[1], l[2]]*kk[l[3], p[3]]*kk[l[2] + l[3], p[1]]*kk[p[1], p[3]]*
      kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    (((5*I)/4)*kk[b[1], l[2]]*kk[l[3], p[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*dim*kk[b[1], l[2]]*kk[l[3], p[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*kk[b[1], -l[2] - l[3]]*kk[l[3], p[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[3]]*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (((3*I)/2)*kk[b[1], -l[2] - l[3]]*
      kk[l[3], p[3]]*kk[l[2] + l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/4)*dim*kk[b[1], -l[2] - l[3]]*kk[l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/4)*kk[b[1], l[3]]*kk[l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[2]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/2)*kk[b[1], l[3]]*kk[l[3], p[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*dim*kk[b[1], l[3]]*kk[l[3], p[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/8)*kk[b[1], p[3]]*kk[l[2] + l[3], p[1]]*kk[l[2] + l[3], p[3]]*
      kk[p[1], p[3]]*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[2], p[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/8)*kk[b[1], l[2] + l[3]]*kk[p[1], p[3]]^2*kk[p[2], p[2]])/
     (kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((9*I)/16)*kk[b[1], l[2] + l[3]]*kk[p[1], p[3]]^2*kk[p[2], p[2]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/8)*dim*kk[b[1], l[2] + l[3]]*kk[p[1], p[3]]^2*kk[p[2], p[2]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/8)*kk[b[1], l[2] + l[3]]*kk[p[1], p[3]]^2*kk[p[2], p[2]])/
     (kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((5*I)/8)*kk[b[1], l[2] + l[3]]*kk[p[1], p[3]]^2*kk[p[2], p[2]])/
     ((-2 + dim)*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/8)*dim*kk[b[1], l[2] + l[3]]*kk[p[1], p[3]]^2*kk[p[2], p[2]])/
     ((-2 + dim)*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/8)*kk[b[1], l[2] + l[3]]*kk[l[2], -l[2] - l[3]]*kk[p[1], p[3]]^2*
      kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    (I*kk[b[1], l[2] + l[3]]*kk[l[2], -l[2] - l[3]]*kk[p[1], p[3]]^2*
      kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/8)*dim*kk[b[1], l[2] + l[3]]*
      kk[l[2], -l[2] - l[3]]*kk[p[1], p[3]]^2*kk[p[2], p[2]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/8)*kk[b[1], l[2] + l[3]]*kk[l[2], l[3]]*
      kk[p[1], p[3]]^2*kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (I*kk[b[1], l[2] + l[3]]*kk[l[2], l[3]]*
      kk[p[1], p[3]]^2*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/8)*dim*kk[b[1], l[2] + l[3]]*kk[l[2], l[3]]*kk[p[1], p[3]]^2*
      kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/8)*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], -l[2] - l[3]]*kk[p[1], p[3]]^2*kk[p[2], p[2]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/4)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], -l[2] - l[3]]*
      kk[p[1], p[3]]^2*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/8)*dim*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], -l[2] - l[3]]*
      kk[p[1], p[3]]^2*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/16)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], l[3]]*kk[p[1], p[3]]^2*
      kk[p[2], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (((9*I)/8)*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], l[3]]*kk[p[1], p[3]]^2*kk[p[2], p[2]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + (((3*I)/16)*dim*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], l[3]]*kk[p[1], p[3]]^2*kk[p[2], p[2]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/16)*kk[b[1], l[2] + l[3]]*kk[l[2] + l[3], p[3]]*
      kk[p[1], p[3]]^2*kk[p[2], p[2]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[2], p[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/2)*kk[b[1], p[3]]*kk[l[2], p[1]]*kk[l[2], p[2]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/2)*kk[b[1], p[2]]*kk[l[2], p[1]]*
      kk[l[2], p[3]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/2)*kk[b[1], p[1]]*kk[l[2], p[2]]*kk[l[2], p[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((3*I)*kk[b[1], p[1]]*kk[l[2], p[2]]*
      kk[l[2], p[3]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/2)*dim*kk[b[1], p[1]]*kk[l[2], p[2]]*
      kk[l[2], p[3]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/2)*kk[b[1], p[3]]*kk[l[2], p[2]]*
      kk[-l[2] - l[3], p[1]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/2)*kk[b[1], p[2]]*kk[l[2], p[3]]*kk[-l[2] - l[3], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/4)*kk[b[1], p[3]]*kk[l[2], p[1]]*
      kk[-l[2] - l[3], p[2]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/2)*kk[b[1], p[1]]*kk[l[2], p[3]]*kk[-l[2] - l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((2*I)*kk[b[1], p[1]]*kk[l[2], p[3]]*
      kk[-l[2] - l[3], p[2]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/2)*dim*kk[b[1], p[1]]*kk[l[2], p[3]]*
      kk[-l[2] - l[3], p[2]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/2)*kk[b[1], p[3]]*kk[-l[2] - l[3], p[1]]*
      kk[-l[2] - l[3], p[2]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], p[2]]*kk[l[2], p[1]]*kk[-l[2] - l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/2)*kk[b[1], p[1]]*kk[l[2], p[2]]*
      kk[-l[2] - l[3], p[3]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((5*I)/2)*kk[b[1], p[1]]*kk[l[2], p[2]]*kk[-l[2] - l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/2)*dim*kk[b[1], p[1]]*kk[l[2], p[2]]*kk[-l[2] - l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/2)*kk[b[1], p[2]]*kk[-l[2] - l[3], p[1]]*kk[-l[2] - l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    (I*kk[b[1], p[1]]*kk[-l[2] - l[3], p[2]]*kk[-l[2] - l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    ((3*I)*kk[b[1], p[1]]*kk[-l[2] - l[3], p[2]]*kk[-l[2] - l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (I*dim*kk[b[1], p[1]]*kk[-l[2] - l[3], p[2]]*kk[-l[2] - l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/2)*kk[b[1], p[3]]*kk[l[2], p[2]]*kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/4)*kk[b[1], p[2]]*kk[l[2], p[3]]*
      kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], p[3]]*kk[-l[2] - l[3], p[2]]*kk[l[3], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], p[2]]*kk[-l[2] - l[3], p[3]]*kk[l[3], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/4)*kk[b[1], p[3]]*kk[l[2], p[1]]*
      kk[l[3], p[2]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*kk[b[1], p[1]]*kk[l[2], p[3]]*kk[l[3], p[2]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/2)*kk[b[1], p[1]]*kk[l[2], p[3]]*kk[l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*dim*kk[b[1], p[1]]*kk[l[2], p[3]]*kk[l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/2)*kk[b[1], p[3]]*kk[-l[2] - l[3], p[1]]*kk[l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/2)*kk[b[1], p[1]]*kk[-l[2] - l[3], p[3]]*kk[l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    ((2*I)*kk[b[1], p[1]]*kk[-l[2] - l[3], p[3]]*kk[l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/2)*dim*kk[b[1], p[1]]*kk[-l[2] - l[3], p[3]]*kk[l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/2)*kk[b[1], p[3]]*kk[l[3], p[1]]*kk[l[3], p[2]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/2)*kk[b[1], p[2]]*kk[l[2], p[1]]*
      kk[l[3], p[3]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/2)*kk[b[1], p[1]]*kk[l[2], p[2]]*kk[l[3], p[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((3*I)*kk[b[1], p[1]]*kk[l[2], p[2]]*
      kk[l[3], p[3]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/2)*dim*kk[b[1], p[1]]*kk[l[2], p[2]]*
      kk[l[3], p[3]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/2)*kk[b[1], p[2]]*kk[-l[2] - l[3], p[1]]*
      kk[l[3], p[3]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/2)*kk[b[1], p[1]]*kk[-l[2] - l[3], p[2]]*kk[l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    (((5*I)/2)*kk[b[1], p[1]]*kk[-l[2] - l[3], p[2]]*kk[l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/2)*dim*kk[b[1], p[1]]*kk[-l[2] - l[3], p[2]]*kk[l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/2)*kk[b[1], p[2]]*kk[l[3], p[1]]*kk[l[3], p[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/2)*kk[b[1], p[1]]*kk[l[3], p[2]]*
      kk[l[3], p[3]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((3*I)*kk[b[1], p[1]]*kk[l[3], p[2]]*kk[l[3], p[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/2)*dim*kk[b[1], p[1]]*kk[l[3], p[2]]*kk[l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], l[2] + l[3]]*kk[l[2], p[2]]*kk[l[2], p[3]]*kk[p[1], p[1]]*
      kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + (((3*I)/2)*kk[b[1], l[2] + l[3]]*
      kk[l[2], p[2]]*kk[l[2], p[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/4)*dim*kk[b[1], l[2] + l[3]]*kk[l[2], p[2]]*
      kk[l[2], p[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/4)*kk[b[1], l[2] + l[3]]*kk[l[2], p[3]]*
      kk[-l[2] - l[3], p[2]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (I*kk[b[1], l[2] + l[3]]*kk[l[2], p[3]]*kk[-l[2] - l[3], p[2]]*
      kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*dim*kk[b[1], l[2] + l[3]]*kk[l[2], p[3]]*kk[-l[2] - l[3], p[2]]*
      kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], l[2] + l[3]]*kk[l[2], p[2]]*kk[-l[2] - l[3], p[3]]*
      kk[p[1], p[1]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + (((5*I)/4)*kk[b[1], l[2] + l[3]]*
      kk[l[2], p[2]]*kk[-l[2] - l[3], p[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/4)*dim*kk[b[1], l[2] + l[3]]*kk[l[2], p[2]]*
      kk[-l[2] - l[3], p[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/2)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[2]]*
      kk[-l[2] - l[3], p[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((3*I)/2)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[2]]*
      kk[-l[2] - l[3], p[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/2)*dim*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], p[2]]*kk[-l[2] - l[3], p[3]]*kk[p[1], p[1]]*
      kk[p[2], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/8)*kk[b[1], l[2] + l[3]]*
      kk[l[2], p[3]]*kk[l[3], p[2]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((3*I)/4)*kk[b[1], l[2] + l[3]]*kk[l[2], p[3]]*kk[l[3], p[2]]*
      kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/8)*dim*kk[b[1], l[2] + l[3]]*kk[l[2], p[3]]*kk[l[3], p[2]]*
      kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[3]]*kk[l[3], p[2]]*
      kk[p[1], p[1]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    (I*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[3]]*kk[l[3], p[2]]*
      kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*dim*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[3]]*kk[l[3], p[2]]*
      kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], l[2] + l[3]]*kk[l[2], p[2]]*kk[l[3], p[3]]*kk[p[1], p[1]]*
      kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + (((3*I)/2)*kk[b[1], l[2] + l[3]]*
      kk[l[2], p[2]]*kk[l[3], p[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/4)*dim*kk[b[1], l[2] + l[3]]*kk[l[2], p[2]]*
      kk[l[3], p[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/4)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[2]]*
      kk[l[3], p[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((5*I)/4)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[2]]*kk[l[3], p[3]]*
      kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*dim*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[2]]*kk[l[3], p[3]]*
      kk[p[1], p[1]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], l[2] + l[3]]*kk[l[3], p[2]]*kk[l[3], p[3]]*kk[p[1], p[1]]*
      kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + (((3*I)/2)*kk[b[1], l[2] + l[3]]*
      kk[l[3], p[2]]*kk[l[3], p[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/4)*dim*kk[b[1], l[2] + l[3]]*kk[l[3], p[2]]*
      kk[l[3], p[3]]*kk[p[1], p[1]]*kk[p[2], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/2)*kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]*
      kk[l[2], p[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/2)*kk[b[1], l[2] + l[3]]*kk[l[2], p[3]]*kk[-l[2] - l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/4)*kk[b[1], l[2] + l[3]]*
      kk[l[2], p[1]]*kk[-l[2] - l[3], p[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/2)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[1]]*
      kk[-l[2] - l[3], p[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*kk[b[1], l[2] + l[3]]*kk[l[2], p[3]]*kk[l[3], p[1]]*kk[p[1], p[2]]*
      kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/4)*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], p[3]]*kk[l[3], p[1]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/2)*kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]*kk[l[3], p[3]]*kk[p[1], p[2]]*
      kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/2)*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], p[1]]*kk[l[3], p[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/2)*kk[b[1], l[2] + l[3]]*kk[l[3], p[1]]*kk[l[3], p[3]]*kk[p[1], p[2]]*
      kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*kk[b[1], p[3]]*kk[l[2] + l[3], p[1]]*kk[p[1], p[2]]*
      kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*kk[b[1], p[3]]*kk[l[2] + l[3], p[1]]*kk[p[1], p[2]]*
      kk[p[2], p[3]])/(kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/4)*kk[b[1], p[3]]*kk[l[2], -l[2] - l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/4)*kk[b[1], p[3]]*kk[l[2], l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/2)*kk[b[1], l[2]]*kk[l[2], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/2)*kk[b[1], -l[2] - l[3]]*kk[l[2], p[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/4)*kk[b[1], l[3]]*kk[l[2], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/2)*kk[b[1], p[3]]*kk[-l[2] - l[3], -l[2] - l[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/4)*kk[b[1], p[3]]*kk[-l[2] - l[3], l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], l[2]]*kk[-l[2] - l[3], p[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/2)*kk[b[1], -l[2] - l[3]]*
      kk[-l[2] - l[3], p[3]]*kk[l[2] + l[3], p[1]]*kk[p[1], p[2]]*
      kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], l[3]]*kk[-l[2] - l[3], p[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/2)*kk[b[1], l[2]]*kk[l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/2)*kk[b[1], -l[2] - l[3]]*kk[l[3], p[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/2)*kk[b[1], l[3]]*kk[l[3], p[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*kk[b[1], p[2]]*kk[l[2] + l[3], p[1]]*kk[l[2] + l[3], p[3]]*
      kk[p[1], p[2]]*kk[p[2], p[3]])/(kk[l[3], l[3]]*kk[l[3], p[2]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/8)*kk[b[1], l[2] + l[3]]*
      kk[l[2] + l[3], p[3]]*kk[p[1], p[2]]^2*kk[p[2], p[3]])/
     (kk[l[3], l[3]]*kk[l[3], p[2]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/2)*kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]*kk[l[2], p[2]]*kk[p[1], p[3]]*
      kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/2)*kk[b[1], l[2] + l[3]]*
      kk[l[2], p[2]]*kk[-l[2] - l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]*kk[-l[2] - l[3], p[2]]*
      kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/2)*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], p[1]]*kk[-l[2] - l[3], p[2]]*kk[p[1], p[3]]*
      kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/2)*kk[b[1], l[2] + l[3]]*
      kk[l[2], p[2]]*kk[l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[2]]*kk[l[3], p[1]]*
      kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/4)*kk[b[1], l[2] + l[3]]*
      kk[l[2], p[1]]*kk[l[3], p[2]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/2)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[1]]*kk[l[3], p[2]]*
      kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/2)*kk[b[1], l[2] + l[3]]*
      kk[l[3], p[1]]*kk[l[3], p[2]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*kk[b[1], p[2]]*kk[l[2] + l[3], p[1]]*kk[p[1], p[3]]*
      kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*kk[b[1], p[2]]*kk[l[2] + l[3], p[1]]*kk[p[1], p[3]]*
      kk[p[2], p[3]])/(kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/4)*kk[b[1], p[2]]*kk[l[2], -l[2] - l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/4)*kk[b[1], p[2]]*kk[l[2], l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/2)*kk[b[1], l[2]]*kk[l[2], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/2)*kk[b[1], -l[2] - l[3]]*kk[l[2], p[2]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/2)*kk[b[1], l[3]]*kk[l[2], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/2)*kk[b[1], p[2]]*kk[-l[2] - l[3], -l[2] - l[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/4)*kk[b[1], p[2]]*kk[-l[2] - l[3], l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], l[2]]*kk[-l[2] - l[3], p[2]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/2)*kk[b[1], -l[2] - l[3]]*
      kk[-l[2] - l[3], p[2]]*kk[l[2] + l[3], p[1]]*kk[p[1], p[3]]*
      kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], l[3]]*kk[-l[2] - l[3], p[2]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/4)*kk[b[1], l[2]]*kk[l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/2)*kk[b[1], -l[2] - l[3]]*kk[l[3], p[2]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/2)*kk[b[1], l[3]]*kk[l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*kk[b[1], p[3]]*kk[l[2] + l[3], p[1]]*kk[l[2] + l[3], p[2]]*
      kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/4)*kk[b[1], l[2] + l[3]]*
      kk[p[1], p[2]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], l[2] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]]*
      kk[p[2], p[3]])/(kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((3*I)/4)*kk[b[1], l[2] + l[3]]*kk[l[2], -l[2] - l[3]]*kk[p[1], p[2]]*
      kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + (((3*I)/4)*kk[b[1], l[2] + l[3]]*
      kk[l[2], l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/2)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], -l[2] - l[3]]*
      kk[p[1], p[2]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((3*I)/4)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], l[3]]*kk[p[1], p[2]]*
      kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/8)*kk[b[1], l[2] + l[3]]*
      kk[l[2] + l[3], p[2]]*kk[p[1], p[3]]^2*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[2], p[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], p[1]]*kk[l[2] + l[3], p[1]]*kk[l[2] + l[3], p[3]]*
      kk[p[2], p[2]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[3], l[3]]*
      kk[l[3], p[2]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/8)*kk[b[1], l[2] + l[3]]*kk[l[2] + l[3], p[3]]*kk[p[1], p[1]]*
      kk[p[2], p[2]]*kk[p[2], p[3]])/((-2 + dim)*kk[l[3], l[3]]*
      kk[l[3], p[2]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]^2*kk[p[2], p[3]]^2)/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]*kk[-l[2] - l[3], p[1]]*
      kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/8)*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], p[1]]^2*kk[p[2], p[3]]^2)/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((3*I)/8)*kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]*kk[l[3], p[1]]*
      kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/4)*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], p[1]]*kk[l[3], p[1]]*kk[p[2], p[3]]^2)/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], l[2] + l[3]]*kk[l[3], p[1]]^2*kk[p[2], p[3]]^2)/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], p[1]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[3]]^2)/
     (kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((5*I)/4)*kk[b[1], p[1]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[3]]^2)/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*dim*kk[b[1], p[1]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[3]]^2)/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/8)*kk[b[1], p[3]]*kk[l[2], p[1]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[2], p[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], p[1]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[3]]^2)/
     (kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((5*I)/4)*kk[b[1], p[1]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[3]]^2)/
     ((-2 + dim)*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*dim*kk[b[1], p[1]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[3]]^2)/
     ((-2 + dim)*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], p[1]]*kk[l[2], -l[2] - l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    ((2*I)*kk[b[1], p[1]]*kk[l[2], -l[2] - l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*dim*kk[b[1], p[1]]*kk[l[2], -l[2] - l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    (((3*I)/8)*kk[b[1], p[1]]*kk[l[2], l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    (((9*I)/4)*kk[b[1], p[1]]*kk[l[2], l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (((3*I)/8)*dim*kk[b[1], p[1]]*
      kk[l[2], l[3]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[3]]^2)/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/2)*kk[b[1], l[2]]*kk[l[2], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/4)*kk[b[1], -l[2] - l[3]]*
      kk[l[2], p[1]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[3]]^2)/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/8)*kk[b[1], l[3]]*kk[l[2], p[1]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], p[1]]*kk[-l[2] - l[3], -l[2] - l[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    (((5*I)/4)*kk[b[1], p[1]]*kk[-l[2] - l[3], -l[2] - l[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*dim*kk[b[1], p[1]]*kk[-l[2] - l[3], -l[2] - l[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], p[1]]*kk[-l[2] - l[3], l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    ((2*I)*kk[b[1], p[1]]*kk[-l[2] - l[3], l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*dim*kk[b[1], p[1]]*kk[-l[2] - l[3], l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*kk[b[1], l[2]]*kk[-l[2] - l[3], p[1]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/4)*kk[b[1], -l[2] - l[3]]*
      kk[-l[2] - l[3], p[1]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[3]]^2)/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*kk[b[1], l[3]]*kk[-l[2] - l[3], p[1]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/8)*kk[b[1], l[2]]*kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/4)*kk[b[1], -l[2] - l[3]]*
      kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[3]]^2)/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/2)*kk[b[1], l[3]]*kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/8)*kk[b[1], p[2]]*kk[l[3], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[3]]^2)/(kk[l[3], l[3]]*kk[l[3], p[2]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/8)*kk[b[1], l[2] + l[3]]*
      kk[p[1], p[1]]*kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (((5*I)/8)*kk[b[1], l[2] + l[3]]*
      kk[p[1], p[1]]*kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/8)*dim*kk[b[1], l[2] + l[3]]*
      kk[p[1], p[1]]*kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/8)*kk[b[1], l[2] + l[3]]*
      kk[p[1], p[1]]*kk[p[2], p[3]]^2)/(kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (((5*I)/8)*kk[b[1], l[2] + l[3]]*
      kk[p[1], p[1]]*kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/8)*dim*kk[b[1], l[2] + l[3]]*
      kk[p[1], p[1]]*kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/8)*kk[b[1], l[2] + l[3]]*
      kk[l[2], -l[2] - l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]]^2)/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (I*kk[b[1], l[2] + l[3]]*kk[l[2], -l[2] - l[3]]*kk[p[1], p[1]]*
      kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/8)*dim*kk[b[1], l[2] + l[3]]*
      kk[l[2], -l[2] - l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]]^2)/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - (((3*I)/16)*kk[b[1], l[2] + l[3]]*kk[l[2], l[3]]*
      kk[p[1], p[1]]*kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (((9*I)/8)*kk[b[1], l[2] + l[3]]*
      kk[l[2], l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]]^2)/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + (((3*I)/16)*dim*kk[b[1], l[2] + l[3]]*kk[l[2], l[3]]*
      kk[p[1], p[1]]*kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/8)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], -l[2] - l[3]]*
      kk[p[1], p[1]]*kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (((5*I)/8)*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], -l[2] - l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]]^2)/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/8)*dim*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], -l[2] - l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]]^2)/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/8)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], l[3]]*
      kk[p[1], p[1]]*kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    (I*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], l[3]]*kk[p[1], p[1]]*
      kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/8)*dim*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[3]]^2)/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/8)*kk[b[1], l[2] + l[3]]*kk[l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[2], p[3]]^2)/(kk[l[3], l[3]]*kk[l[3], p[2]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/8)*kk[b[1], p[2]]*kk[l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[2], p[3]]^2)/(kk[l[3], l[3]]*kk[l[3], p[2]]^2*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/8)*kk[b[1], l[3]]*kk[l[2] + l[3], p[1]]*kk[p[1], p[2]]*
      kk[p[2], p[3]]^2)/(kk[l[3], l[3]]*kk[l[3], p[2]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/16)*kk[b[1], l[2] + l[3]]*
      kk[l[3], l[2] + l[3]]*kk[p[1], p[2]]^2*kk[p[2], p[3]]^2)/
     (kk[l[3], l[3]]*kk[l[3], p[2]]^2*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/8)*kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]*kk[p[1], p[3]]*
      kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[2], p[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/8)*kk[b[1], p[3]]*kk[l[2], l[2] + l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[3]]*kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[2], p[3]]^2*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/8)*kk[b[1], l[2]]*kk[l[2] + l[3], p[1]]*kk[p[1], p[3]]*
      kk[p[2], p[3]]^2)/(kk[l[2], l[2]]*kk[l[2], p[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/16)*kk[b[1], l[2] + l[3]]*
      kk[l[2], l[2] + l[3]]*kk[p[1], p[3]]^2*kk[p[2], p[3]]^2)/
     (kk[l[2], l[2]]*kk[l[2], p[3]]^2*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/8)*kk[b[1], p[1]]*kk[l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[3], l[3]]*
      kk[l[3], p[2]]^2*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/16)*kk[b[1], l[2] + l[3]]*kk[l[3], l[2] + l[3]]*kk[p[1], p[1]]*
      kk[p[2], p[2]]*kk[p[2], p[3]]^2)/((-2 + dim)*kk[l[3], l[3]]*
      kk[l[3], p[2]]^2*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*kk[b[1], p[2]]*kk[l[2], p[1]]*kk[l[2], p[2]]*kk[l[2] + l[3], p[1]]*
      kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/2)*kk[b[1], p[2]]*kk[l[2], p[1]]*kk[l[2], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*dim*kk[b[1], p[2]]*kk[l[2], p[1]]*kk[l[2], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/8)*kk[b[1], p[1]]*kk[l[2], p[2]]^2*kk[l[2] + l[3], p[1]]*
      kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((3*I)*kk[b[1], p[1]]*kk[l[2], p[2]]^2*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((3*I)/2)*kk[b[1], p[1]]*kk[l[2], p[2]]^2*kk[l[2] + l[3], p[1]]*
      kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (((5*I)/4)*dim*kk[b[1], p[1]]*
      kk[l[2], p[2]]^2*kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/4)*dim*kk[b[1], p[1]]*kk[l[2], p[2]]^2*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/8)*dim^2*kk[b[1], p[1]]*kk[l[2], p[2]]^2*kk[l[2] + l[3], p[1]]*
      kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/4)*kk[b[1], p[2]]*kk[l[2], p[2]]*
      kk[-l[2] - l[3], p[1]]*kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/2)*kk[b[1], p[2]]*kk[l[2], p[2]]*kk[-l[2] - l[3], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*dim*kk[b[1], p[2]]*kk[l[2], p[2]]*kk[-l[2] - l[3], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/8)*kk[b[1], p[2]]*kk[l[2], p[1]]*kk[-l[2] - l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/4)*kk[b[1], p[2]]*kk[l[2], p[1]]*kk[-l[2] - l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/8)*dim*kk[b[1], p[2]]*kk[l[2], p[1]]*kk[-l[2] - l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], p[1]]*kk[l[2], p[2]]*kk[-l[2] - l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    (((9*I)/2)*kk[b[1], p[1]]*kk[l[2], p[2]]*kk[-l[2] - l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((11*I)/4)*kk[b[1], p[1]]*kk[l[2], p[2]]*kk[-l[2] - l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((9*I)/4)*dim*kk[b[1], p[1]]*kk[l[2], p[2]]*kk[-l[2] - l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/2)*dim*kk[b[1], p[1]]*kk[l[2], p[2]]*kk[-l[2] - l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*dim^2*kk[b[1], p[1]]*kk[l[2], p[2]]*kk[-l[2] - l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*kk[b[1], p[2]]*kk[-l[2] - l[3], p[1]]*kk[-l[2] - l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/2)*kk[b[1], p[2]]*kk[-l[2] - l[3], p[1]]*kk[-l[2] - l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*dim*kk[b[1], p[2]]*kk[-l[2] - l[3], p[1]]*kk[-l[2] - l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], p[1]]*kk[-l[2] - l[3], p[2]]^2*kk[l[2] + l[3], p[1]]*
      kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    ((3*I)*kk[b[1], p[1]]*kk[-l[2] - l[3], p[2]]^2*kk[l[2] + l[3], p[1]]*
      kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    (((5*I)/2)*kk[b[1], p[1]]*kk[-l[2] - l[3], p[2]]^2*kk[l[2] + l[3], p[1]]*
      kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    ((2*I)*dim*kk[b[1], p[1]]*kk[-l[2] - l[3], p[2]]^2*kk[l[2] + l[3], p[1]]*
      kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/2)*dim*kk[b[1], p[1]]*kk[-l[2] - l[3], p[2]]^2*kk[l[2] + l[3], p[1]]*
      kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/4)*dim^2*kk[b[1], p[1]]*
      kk[-l[2] - l[3], p[2]]^2*kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/4)*kk[b[1], p[2]]*kk[l[2], p[2]]*kk[l[3], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    (((5*I)/4)*kk[b[1], p[2]]*kk[l[2], p[2]]*kk[l[3], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*dim*kk[b[1], p[2]]*kk[l[2], p[2]]*kk[l[3], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*kk[b[1], p[2]]*kk[-l[2] - l[3], p[2]]*kk[l[3], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    (I*kk[b[1], p[2]]*kk[-l[2] - l[3], p[2]]*kk[l[3], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*dim*kk[b[1], p[2]]*kk[-l[2] - l[3], p[2]]*kk[l[3], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*kk[b[1], p[2]]*kk[l[2], p[1]]*kk[l[3], p[2]]*kk[l[2] + l[3], p[1]]*
      kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (I*kk[b[1], p[2]]*kk[l[2], p[1]]*
      kk[l[3], p[2]]*kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/4)*dim*kk[b[1], p[2]]*kk[l[2], p[1]]*
      kk[l[3], p[2]]*kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/4)*kk[b[1], p[1]]*kk[l[2], p[2]]*kk[l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    (((9*I)/2)*kk[b[1], p[1]]*kk[l[2], p[2]]*kk[l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((11*I)/4)*kk[b[1], p[1]]*kk[l[2], p[2]]*kk[l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((9*I)/4)*dim*kk[b[1], p[1]]*kk[l[2], p[2]]*kk[l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/2)*dim*kk[b[1], p[1]]*kk[l[2], p[2]]*kk[l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*dim^2*kk[b[1], p[1]]*kk[l[2], p[2]]*kk[l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*kk[b[1], p[2]]*kk[-l[2] - l[3], p[1]]*kk[l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    (((5*I)/4)*kk[b[1], p[2]]*kk[-l[2] - l[3], p[1]]*kk[l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*dim*kk[b[1], p[2]]*kk[-l[2] - l[3], p[1]]*kk[l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], p[1]]*kk[-l[2] - l[3], p[2]]*kk[l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    (((9*I)/2)*kk[b[1], p[1]]*kk[-l[2] - l[3], p[2]]*kk[l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((7*I)/2)*kk[b[1], p[1]]*kk[-l[2] - l[3], p[2]]*kk[l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((11*I)/4)*dim*kk[b[1], p[1]]*kk[-l[2] - l[3], p[2]]*kk[l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/2)*dim*kk[b[1], p[1]]*kk[-l[2] - l[3], p[2]]*kk[l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*dim^2*kk[b[1], p[1]]*kk[-l[2] - l[3], p[2]]*kk[l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/2)*kk[b[1], p[2]]*kk[l[3], p[1]]*kk[l[3], p[2]]*kk[l[2] + l[3], p[1]]*
      kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/2)*kk[b[1], p[2]]*kk[l[3], p[1]]*kk[l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/2)*dim*kk[b[1], p[2]]*kk[l[3], p[1]]*kk[l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], p[1]]*kk[l[3], p[2]]^2*kk[l[2] + l[3], p[1]]*
      kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((3*I)*kk[b[1], p[1]]*kk[l[3], p[2]]^2*
      kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((5*I)/2)*kk[b[1], p[1]]*kk[l[3], p[2]]^2*kk[l[2] + l[3], p[1]]*
      kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    ((2*I)*dim*kk[b[1], p[1]]*kk[l[3], p[2]]^2*kk[l[2] + l[3], p[1]]*
      kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/2)*dim*kk[b[1], p[1]]*kk[l[3], p[2]]^2*kk[l[2] + l[3], p[1]]*
      kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/4)*dim^2*kk[b[1], p[1]]*
      kk[l[3], p[2]]^2*kk[l[2] + l[3], p[1]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/16)*kk[b[1], l[2] + l[3]]*kk[l[2], p[2]]^2*
      kk[p[1], p[1]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (((3*I)/2)*kk[b[1], l[2] + l[3]]*
      kk[l[2], p[2]]^2*kk[p[1], p[1]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - (((3*I)/4)*kk[b[1], l[2] + l[3]]*kk[l[2], p[2]]^2*
      kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((5*I)/8)*dim*kk[b[1], l[2] + l[3]]*kk[l[2], p[2]]^2*kk[p[1], p[1]]*
      kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/8)*dim*kk[b[1], l[2] + l[3]]*
      kk[l[2], p[2]]^2*kk[p[1], p[1]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/16)*dim^2*kk[b[1], l[2] + l[3]]*kk[l[2], p[2]]^2*
      kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/8)*kk[b[1], l[2] + l[3]]*kk[l[2], p[2]]*kk[-l[2] - l[3], p[2]]*
      kk[p[1], p[1]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (((9*I)/4)*kk[b[1], l[2] + l[3]]*
      kk[l[2], p[2]]*kk[-l[2] - l[3], p[2]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - (((11*I)/8)*kk[b[1], l[2] + l[3]]*kk[l[2], p[2]]*
      kk[-l[2] - l[3], p[2]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + (((9*I)/8)*dim*kk[b[1], l[2] + l[3]]*kk[l[2], p[2]]*
      kk[-l[2] - l[3], p[2]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/4)*dim*kk[b[1], l[2] + l[3]]*kk[l[2], p[2]]*
      kk[-l[2] - l[3], p[2]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/8)*dim^2*kk[b[1], l[2] + l[3]]*kk[l[2], p[2]]*
      kk[-l[2] - l[3], p[2]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/8)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[2]]^2*
      kk[p[1], p[1]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (((3*I)/2)*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], p[2]]^2*kk[p[1], p[1]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - (((5*I)/4)*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], p[2]]^2*kk[p[1], p[1]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + (I*dim*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[2]]^2*
      kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*dim*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[2]]^2*kk[p[1], p[1]]*
      kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/8)*dim^2*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], p[2]]^2*kk[p[1], p[1]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/8)*kk[b[1], l[2] + l[3]]*kk[l[2], p[2]]*
      kk[l[3], p[2]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((9*I)/4)*kk[b[1], l[2] + l[3]]*kk[l[2], p[2]]*kk[l[3], p[2]]*
      kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((11*I)/8)*kk[b[1], l[2] + l[3]]*kk[l[2], p[2]]*kk[l[3], p[2]]*
      kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((9*I)/8)*dim*kk[b[1], l[2] + l[3]]*kk[l[2], p[2]]*kk[l[3], p[2]]*
      kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*dim*kk[b[1], l[2] + l[3]]*kk[l[2], p[2]]*kk[l[3], p[2]]*
      kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/8)*dim^2*kk[b[1], l[2] + l[3]]*kk[l[2], p[2]]*kk[l[3], p[2]]*
      kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/8)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[2]]*kk[l[3], p[2]]*
      kk[p[1], p[1]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (((9*I)/4)*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], p[2]]*kk[l[3], p[2]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - (((7*I)/4)*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], p[2]]*kk[l[3], p[2]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + (((11*I)/8)*dim*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], p[2]]*kk[l[3], p[2]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/4)*dim*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], p[2]]*kk[l[3], p[2]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/8)*dim^2*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], p[2]]*kk[l[3], p[2]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/8)*kk[b[1], l[2] + l[3]]*kk[l[3], p[2]]^2*
      kk[p[1], p[1]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (((3*I)/2)*kk[b[1], l[2] + l[3]]*
      kk[l[3], p[2]]^2*kk[p[1], p[1]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - (((5*I)/4)*kk[b[1], l[2] + l[3]]*kk[l[3], p[2]]^2*
      kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (I*dim*kk[b[1], l[2] + l[3]]*kk[l[3], p[2]]^2*kk[p[1], p[1]]*
      kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/4)*dim*kk[b[1], l[2] + l[3]]*
      kk[l[3], p[2]]^2*kk[p[1], p[1]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/8)*dim^2*kk[b[1], l[2] + l[3]]*kk[l[3], p[2]]^2*
      kk[p[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]*kk[l[2], p[2]]*kk[p[1], p[2]]*
      kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + (((3*I)/2)*kk[b[1], l[2] + l[3]]*
      kk[l[2], p[1]]*kk[l[2], p[2]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/4)*dim*kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]*
      kk[l[2], p[2]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/4)*kk[b[1], l[2] + l[3]]*kk[l[2], p[2]]*
      kk[-l[2] - l[3], p[1]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((3*I)/2)*kk[b[1], l[2] + l[3]]*kk[l[2], p[2]]*kk[-l[2] - l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*dim*kk[b[1], l[2] + l[3]]*kk[l[2], p[2]]*kk[-l[2] - l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/8)*kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]*kk[-l[2] - l[3], p[2]]*
      kk[p[1], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + (((3*I)/4)*kk[b[1], l[2] + l[3]]*
      kk[l[2], p[1]]*kk[-l[2] - l[3], p[2]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/8)*dim*kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]*
      kk[-l[2] - l[3], p[2]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/4)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[1]]*
      kk[-l[2] - l[3], p[2]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((3*I)/2)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[1]]*
      kk[-l[2] - l[3], p[2]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/4)*dim*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], p[1]]*kk[-l[2] - l[3], p[2]]*kk[p[1], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/4)*kk[b[1], l[2] + l[3]]*
      kk[l[2], p[2]]*kk[l[3], p[1]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((5*I)/4)*kk[b[1], l[2] + l[3]]*kk[l[2], p[2]]*kk[l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*dim*kk[b[1], l[2] + l[3]]*kk[l[2], p[2]]*kk[l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[2]]*kk[l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    (I*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[2]]*kk[l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*dim*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[2]]*kk[l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]*kk[l[3], p[2]]*kk[p[1], p[2]]*
      kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + (I*kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]*
      kk[l[3], p[2]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/4)*dim*kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]*
      kk[l[3], p[2]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/4)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[1]]*
      kk[l[3], p[2]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((5*I)/4)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[1]]*kk[l[3], p[2]]*
      kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*dim*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[1]]*kk[l[3], p[2]]*
      kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/2)*kk[b[1], l[2] + l[3]]*kk[l[3], p[1]]*kk[l[3], p[2]]*kk[p[1], p[2]]*
      kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + (((3*I)/2)*kk[b[1], l[2] + l[3]]*
      kk[l[3], p[1]]*kk[l[3], p[2]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/2)*dim*kk[b[1], l[2] + l[3]]*kk[l[3], p[1]]*
      kk[l[3], p[2]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/4)*kk[b[1], p[2]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    (((5*I)/4)*kk[b[1], p[2]]*kk[l[2] + l[3], p[1]]*kk[p[1], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/4)*dim*kk[b[1], p[2]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], p[2]]*kk[l[2] + l[3], p[1]]*kk[p[1], p[2]]*
      kk[p[3], p[3]])/(kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((9*I)/8)*kk[b[1], p[2]]*kk[l[2] + l[3], p[1]]*kk[p[1], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/4)*dim*kk[b[1], p[2]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    (((3*I)/8)*kk[b[1], p[2]]*kk[l[2], -l[2] - l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    (((9*I)/4)*kk[b[1], p[2]]*kk[l[2], -l[2] - l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/8)*dim*kk[b[1], p[2]]*kk[l[2], -l[2] - l[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/4)*kk[b[1], p[2]]*kk[l[2], l[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((2*I)*kk[b[1], p[2]]*kk[l[2], l[3]]*kk[l[2] + l[3], p[1]]*kk[p[1], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*dim*kk[b[1], p[2]]*kk[l[2], l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*kk[b[1], l[2]]*kk[l[2], p[2]]*kk[l[2] + l[3], p[1]]*kk[p[1], p[2]]*
      kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/2)*kk[b[1], l[2]]*kk[l[2], p[2]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*dim*kk[b[1], l[2]]*kk[l[2], p[2]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*kk[b[1], -l[2] - l[3]]*kk[l[2], p[2]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (((3*I)/2)*kk[b[1], -l[2] - l[3]]*
      kk[l[2], p[2]]*kk[l[2] + l[3], p[1]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/4)*dim*kk[b[1], -l[2] - l[3]]*kk[l[2], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/4)*kk[b[1], l[3]]*kk[l[2], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((5*I)/4)*kk[b[1], l[3]]*kk[l[2], p[2]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*dim*kk[b[1], l[3]]*kk[l[2], p[2]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], p[2]]*kk[-l[2] - l[3], -l[2] - l[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((3*I)/2)*kk[b[1], p[2]]*kk[-l[2] - l[3], -l[2] - l[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/4)*dim*kk[b[1], p[2]]*kk[-l[2] - l[3], 
       -l[2] - l[3]]*kk[l[2] + l[3], p[1]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/4)*kk[b[1], p[2]]*kk[-l[2] - l[3], l[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((2*I)*kk[b[1], p[2]]*kk[-l[2] - l[3], l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*dim*kk[b[1], p[2]]*kk[-l[2] - l[3], l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/8)*kk[b[1], l[2]]*kk[-l[2] - l[3], p[2]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/4)*kk[b[1], l[2]]*kk[-l[2] - l[3], p[2]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/8)*dim*kk[b[1], l[2]]*kk[-l[2] - l[3], p[2]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*kk[b[1], -l[2] - l[3]]*kk[-l[2] - l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/2)*kk[b[1], -l[2] - l[3]]*kk[-l[2] - l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/4)*dim*kk[b[1], -l[2] - l[3]]*
      kk[-l[2] - l[3], p[2]]*kk[l[2] + l[3], p[1]]*kk[p[1], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*kk[b[1], l[3]]*kk[-l[2] - l[3], p[2]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    (I*kk[b[1], l[3]]*kk[-l[2] - l[3], p[2]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*dim*kk[b[1], l[3]]*kk[-l[2] - l[3], p[2]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*kk[b[1], l[2]]*kk[l[3], p[2]]*kk[l[2] + l[3], p[1]]*kk[p[1], p[2]]*
      kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (I*kk[b[1], l[2]]*kk[l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/4)*dim*kk[b[1], l[2]]*kk[l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/4)*kk[b[1], -l[2] - l[3]]*kk[l[3], p[2]]*
      kk[l[2] + l[3], p[1]]*kk[p[1], p[2]]*kk[p[3], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((5*I)/4)*kk[b[1], -l[2] - l[3]]*kk[l[3], p[2]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*dim*kk[b[1], -l[2] - l[3]]*kk[l[3], p[2]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/2)*kk[b[1], l[3]]*kk[l[3], p[2]]*kk[l[2] + l[3], p[1]]*kk[p[1], p[2]]*
      kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/2)*kk[b[1], l[3]]*kk[l[3], p[2]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/2)*dim*kk[b[1], l[3]]*kk[l[3], p[2]]*kk[l[2] + l[3], p[1]]*
      kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/8)*kk[b[1], p[2]]*kk[l[2] + l[3], p[1]]*kk[l[2] + l[3], p[2]]*
      kk[p[1], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[3], l[3]]*
      kk[l[3], p[2]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/8)*kk[b[1], l[2] + l[3]]*kk[p[1], p[2]]^2*kk[p[3], p[3]])/
     (kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((5*I)/8)*kk[b[1], l[2] + l[3]]*kk[p[1], p[2]]^2*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/8)*dim*kk[b[1], l[2] + l[3]]*kk[p[1], p[2]]^2*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/8)*kk[b[1], l[2] + l[3]]*kk[p[1], p[2]]^2*kk[p[3], p[3]])/
     (kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((9*I)/16)*kk[b[1], l[2] + l[3]]*kk[p[1], p[2]]^2*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/8)*dim*kk[b[1], l[2] + l[3]]*kk[p[1], p[2]]^2*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/16)*kk[b[1], l[2] + l[3]]*kk[l[2], -l[2] - l[3]]*kk[p[1], p[2]]^2*
      kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (((9*I)/8)*kk[b[1], l[2] + l[3]]*
      kk[l[2], -l[2] - l[3]]*kk[p[1], p[2]]^2*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + (((3*I)/16)*dim*kk[b[1], l[2] + l[3]]*
      kk[l[2], -l[2] - l[3]]*kk[p[1], p[2]]^2*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/8)*kk[b[1], l[2] + l[3]]*kk[l[2], l[3]]*
      kk[p[1], p[2]]^2*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (I*kk[b[1], l[2] + l[3]]*kk[l[2], l[3]]*
      kk[p[1], p[2]]^2*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/8)*dim*kk[b[1], l[2] + l[3]]*kk[l[2], l[3]]*kk[p[1], p[2]]^2*
      kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/8)*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], -l[2] - l[3]]*kk[p[1], p[2]]^2*kk[p[3], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/4)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], -l[2] - l[3]]*
      kk[p[1], p[2]]^2*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/8)*dim*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], -l[2] - l[3]]*
      kk[p[1], p[2]]^2*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/8)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], l[3]]*kk[p[1], p[2]]^2*
      kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    (I*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], l[3]]*kk[p[1], p[2]]^2*
      kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/8)*dim*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], l[3]]*kk[p[1], p[2]]^2*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/16)*kk[b[1], l[2] + l[3]]*kk[l[2] + l[3], p[2]]*
      kk[p[1], p[2]]^2*kk[p[3], p[3]])/((-2 + dim)*kk[l[3], l[3]]*
      kk[l[3], p[2]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/8)*kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]^2*kk[p[2], p[2]]*
      kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (((3*I)/2)*kk[b[1], l[2] + l[3]]*
      kk[l[2], p[1]]^2*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - (((5*I)/4)*kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]^2*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (I*dim*kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]^2*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/4)*dim*kk[b[1], l[2] + l[3]]*
      kk[l[2], p[1]]^2*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/8)*dim^2*kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]^2*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/8)*kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]*kk[-l[2] - l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (((9*I)/4)*kk[b[1], l[2] + l[3]]*
      kk[l[2], p[1]]*kk[-l[2] - l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - (((11*I)/8)*kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]*
      kk[-l[2] - l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + (((9*I)/8)*dim*kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]*
      kk[-l[2] - l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/4)*dim*kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]*
      kk[-l[2] - l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/8)*dim^2*kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]*
      kk[-l[2] - l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/16)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[1]]^2*
      kk[p[2], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (((3*I)/2)*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], p[1]]^2*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - (((3*I)/4)*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], p[1]]^2*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + (((5*I)/8)*dim*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], p[1]]^2*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/8)*dim*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], p[1]]^2*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/16)*dim^2*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], p[1]]^2*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/8)*kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]*
      kk[l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((9*I)/4)*kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]*kk[l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((15*I)/8)*kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]*kk[l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((11*I)/8)*dim*kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]*kk[l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*dim*kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]*kk[l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/8)*dim^2*kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]*kk[l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/8)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], p[1]]*kk[l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (((9*I)/4)*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], p[1]]*kk[l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - (((11*I)/8)*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], p[1]]*kk[l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + (((9*I)/8)*dim*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], p[1]]*kk[l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/4)*dim*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], p[1]]*kk[l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/8)*dim^2*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], p[1]]*kk[l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/8)*kk[b[1], l[2] + l[3]]*kk[l[3], p[1]]^2*
      kk[p[2], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (((3*I)/2)*kk[b[1], l[2] + l[3]]*
      kk[l[3], p[1]]^2*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - (((5*I)/4)*kk[b[1], l[2] + l[3]]*kk[l[3], p[1]]^2*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (I*dim*kk[b[1], l[2] + l[3]]*kk[l[3], p[1]]^2*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/4)*dim*kk[b[1], l[2] + l[3]]*
      kk[l[3], p[1]]^2*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/8)*dim^2*kk[b[1], l[2] + l[3]]*kk[l[3], p[1]]^2*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/8)*kk[b[1], p[1]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((3*I)*kk[b[1], p[1]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    (((57*I)/8)*kk[b[1], p[1]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    (((17*I)/8)*kk[b[1], p[1]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + (((17*I)/4)*dim*kk[b[1], p[1]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
      kk[l[2] + l[3], l[2] + l[3]]) + (((7*I)/2)*dim*kk[b[1], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((3*I)/8)*dim*kk[b[1], p[1]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - (((11*I)/8)*dim^2*kk[b[1], p[1]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (((3*I)/8)*dim^2*kk[b[1], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/8)*dim^3*kk[b[1], p[1]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/8)*kk[b[1], p[1]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/(kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((3*I)*kk[b[1], p[1]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)^3*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    (((57*I)/8)*kk[b[1], p[1]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)^2*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    (((17*I)/8)*kk[b[1], p[1]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + (((17*I)/4)*dim*kk[b[1], p[1]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + (((7*I)/2)*dim*kk[b[1], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((3*I)/8)*dim*kk[b[1], p[1]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - (((11*I)/8)*dim^2*kk[b[1], p[1]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (((3*I)/8)*dim^2*kk[b[1], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/8)*dim^3*kk[b[1], p[1]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)^3*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/8)*kk[b[1], p[1]]*kk[l[2], -l[2] - l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    (((9*I)/2)*kk[b[1], p[1]]*kk[l[2], -l[2] - l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((43*I)/4)*kk[b[1], p[1]]*kk[l[2], -l[2] - l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((5*I)/2)*kk[b[1], p[1]]*kk[l[2], -l[2] - l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((6*I)*dim*kk[b[1], p[1]]*kk[l[2], -l[2] - l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((33*I)/8)*dim*kk[b[1], p[1]]*kk[l[2], -l[2] - l[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + (((3*I)/8)*dim*kk[b[1], p[1]]*kk[l[2], -l[2] - l[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - (((13*I)/8)*dim^2*kk[b[1], p[1]]*
      kk[l[2], -l[2] - l[3]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (((3*I)/8)*dim^2*kk[b[1], p[1]]*
      kk[l[2], -l[2] - l[3]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/8)*dim^3*kk[b[1], p[1]]*
      kk[l[2], -l[2] - l[3]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/8)*kk[b[1], p[1]]*kk[l[2], l[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((9*I)/2)*kk[b[1], p[1]]*kk[l[2], l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((11*I)*kk[b[1], p[1]]*kk[l[2], l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((21*I)/8)*kk[b[1], p[1]]*kk[l[2], l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((6*I)*dim*kk[b[1], p[1]]*kk[l[2], l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((17*I)/4)*dim*kk[b[1], p[1]]*kk[l[2], l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((3*I)/8)*dim*kk[b[1], p[1]]*kk[l[2], l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((13*I)/8)*dim^2*kk[b[1], p[1]]*kk[l[2], l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/8)*dim^2*kk[b[1], p[1]]*kk[l[2], l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/8)*dim^3*kk[b[1], p[1]]*kk[l[2], l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*kk[b[1], l[2]]*kk[l[2], p[1]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((3*I)*kk[b[1], l[2]]*kk[l[2], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + (((5*I)/2)*kk[b[1], l[2]]*kk[l[2], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((2*I)*dim*kk[b[1], l[2]]*kk[l[2], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/2)*dim*kk[b[1], l[2]]*kk[l[2], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/4)*dim^2*kk[b[1], l[2]]*kk[l[2], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/8)*kk[b[1], -l[2] - l[3]]*kk[l[2], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((9*I)/4)*kk[b[1], -l[2] - l[3]]*kk[l[2], p[1]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((11*I)/8)*kk[b[1], -l[2] - l[3]]*kk[l[2], p[1]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((9*I)/8)*dim*kk[b[1], -l[2] - l[3]]*kk[l[2], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/4)*dim*kk[b[1], -l[2] - l[3]]*kk[l[2], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/8)*dim^2*kk[b[1], -l[2] - l[3]]*kk[l[2], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/8)*kk[b[1], l[3]]*kk[l[2], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((9*I)/4)*kk[b[1], l[3]]*kk[l[2], p[1]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((15*I)/8)*kk[b[1], l[3]]*kk[l[2], p[1]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((11*I)/8)*dim*kk[b[1], l[3]]*kk[l[2], p[1]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*dim*kk[b[1], l[3]]*kk[l[2], p[1]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/8)*dim^2*kk[b[1], l[3]]*kk[l[2], p[1]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/8)*kk[b[1], p[1]]*kk[-l[2] - l[3], -l[2] - l[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((3*I)*kk[b[1], p[1]]*kk[-l[2] - l[3], -l[2] - l[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^3*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - (((15*I)/2)*kk[b[1], p[1]]*kk[-l[2] - l[3], 
       -l[2] - l[3]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - (((17*I)/8)*kk[b[1], p[1]]*kk[-l[2] - l[3], 
       -l[2] - l[3]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + (((17*I)/4)*dim*kk[b[1], p[1]]*
      kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + (((7*I)/2)*dim*kk[b[1], p[1]]*
      kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + (((3*I)/8)*dim*kk[b[1], p[1]]*
      kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (((11*I)/8)*dim^2*kk[b[1], p[1]]*
      kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (((3*I)/8)*dim^2*kk[b[1], p[1]]*
      kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/8)*dim^3*kk[b[1], p[1]]*
      kk[-l[2] - l[3], -l[2] - l[3]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/8)*kk[b[1], p[1]]*kk[-l[2] - l[3], l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - 
    (((9*I)/2)*kk[b[1], p[1]]*kk[-l[2] - l[3], l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((43*I)/4)*kk[b[1], p[1]]*kk[-l[2] - l[3], l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((5*I)/2)*kk[b[1], p[1]]*kk[-l[2] - l[3], l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((6*I)*dim*kk[b[1], p[1]]*kk[-l[2] - l[3], l[3]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((33*I)/8)*dim*kk[b[1], p[1]]*kk[-l[2] - l[3], l[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + (((3*I)/8)*dim*kk[b[1], p[1]]*kk[-l[2] - l[3], l[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - (((13*I)/8)*dim^2*kk[b[1], p[1]]*
      kk[-l[2] - l[3], l[3]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (((3*I)/8)*dim^2*kk[b[1], p[1]]*
      kk[-l[2] - l[3], l[3]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/8)*dim^3*kk[b[1], p[1]]*
      kk[-l[2] - l[3], l[3]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/8)*kk[b[1], l[2]]*kk[-l[2] - l[3], p[1]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    (((9*I)/4)*kk[b[1], l[2]]*kk[-l[2] - l[3], p[1]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((11*I)/8)*kk[b[1], l[2]]*kk[-l[2] - l[3], p[1]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((9*I)/8)*dim*kk[b[1], l[2]]*kk[-l[2] - l[3], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/4)*dim*kk[b[1], l[2]]*kk[-l[2] - l[3], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/8)*dim^2*kk[b[1], l[2]]*kk[-l[2] - l[3], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/8)*kk[b[1], -l[2] - l[3]]*kk[-l[2] - l[3], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((3*I)*kk[b[1], -l[2] - l[3]]*kk[-l[2] - l[3], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + (((3*I)/2)*kk[b[1], -l[2] - l[3]]*
      kk[-l[2] - l[3], p[1]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (((5*I)/4)*dim*kk[b[1], -l[2] - l[3]]*
      kk[-l[2] - l[3], p[1]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/4)*dim*kk[b[1], -l[2] - l[3]]*
      kk[-l[2] - l[3], p[1]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/8)*dim^2*kk[b[1], -l[2] - l[3]]*
      kk[-l[2] - l[3], p[1]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/8)*kk[b[1], l[3]]*kk[-l[2] - l[3], p[1]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    (((9*I)/4)*kk[b[1], l[3]]*kk[-l[2] - l[3], p[1]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((11*I)/8)*kk[b[1], l[3]]*kk[-l[2] - l[3], p[1]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((9*I)/8)*dim*kk[b[1], l[3]]*kk[-l[2] - l[3], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/4)*dim*kk[b[1], l[3]]*kk[-l[2] - l[3], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/8)*dim^2*kk[b[1], l[3]]*kk[-l[2] - l[3], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/8)*kk[b[1], l[2]]*kk[l[3], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((9*I)/4)*kk[b[1], l[2]]*kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((15*I)/8)*kk[b[1], l[2]]*kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((11*I)/8)*dim*kk[b[1], l[2]]*kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/4)*dim*kk[b[1], l[2]]*kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/8)*dim^2*kk[b[1], l[2]]*kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/8)*kk[b[1], -l[2] - l[3]]*kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + (((9*I)/4)*kk[b[1], -l[2] - l[3]]*
      kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + (((11*I)/8)*kk[b[1], -l[2] - l[3]]*kk[l[3], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - (((9*I)/8)*dim*kk[b[1], -l[2] - l[3]]*kk[l[3], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/4)*dim*kk[b[1], -l[2] - l[3]]*kk[l[3], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/8)*dim^2*kk[b[1], -l[2] - l[3]]*kk[l[3], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/4)*kk[b[1], l[3]]*kk[l[3], p[1]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((3*I)*kk[b[1], l[3]]*kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    (((5*I)/2)*kk[b[1], l[3]]*kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((2*I)*dim*kk[b[1], l[3]]*kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/2)*dim*kk[b[1], l[3]]*kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/4)*dim^2*kk[b[1], l[3]]*kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/8)*kk[b[1], p[1]]*kk[l[2] + l[3], p[1]]*kk[l[2] + l[3], p[2]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[3], l[3]]*
      kk[l[3], p[2]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/8)*kk[b[1], p[1]]*kk[l[2] + l[3], p[1]]*kk[l[2] + l[3], p[3]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[2], p[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/16)*kk[b[1], l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((3*I)/2)*kk[b[1], l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
      kk[l[2] + l[3], l[2] + l[3]]) + (((57*I)/16)*kk[b[1], l[2] + l[3]]*
      kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((17*I)/16)*kk[b[1], l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - (((17*I)/8)*dim*kk[b[1], l[2] + l[3]]*kk[p[1], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (((7*I)/4)*dim*kk[b[1], l[2] + l[3]]*
      kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/16)*dim*kk[b[1], l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + (((11*I)/16)*dim^2*kk[b[1], l[2] + l[3]]*
      kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^3*kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((3*I)/16)*dim^2*kk[b[1], l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/16)*dim^3*kk[b[1], l[2] + l[3]]*
      kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^3*kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/16)*kk[b[1], l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/(kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((3*I)/2)*kk[b[1], l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)^3*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + (((57*I)/16)*kk[b[1], l[2] + l[3]]*
      kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((17*I)/16)*kk[b[1], l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - (((17*I)/8)*dim*kk[b[1], l[2] + l[3]]*kk[p[1], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (((7*I)/4)*dim*kk[b[1], l[2] + l[3]]*
      kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/16)*dim*kk[b[1], l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + (((11*I)/16)*dim^2*kk[b[1], l[2] + l[3]]*
      kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^3*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((3*I)/16)*dim^2*kk[b[1], l[2] + l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)^2*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/16)*dim^3*kk[b[1], l[2] + l[3]]*
      kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^3*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/16)*kk[b[1], l[2] + l[3]]*kk[l[2], -l[2] - l[3]]*kk[p[1], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + (((9*I)/4)*kk[b[1], l[2] + l[3]]*
      kk[l[2], -l[2] - l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^3*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + (((43*I)/8)*kk[b[1], l[2] + l[3]]*
      kk[l[2], -l[2] - l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + (((5*I)/4)*kk[b[1], l[2] + l[3]]*
      kk[l[2], -l[2] - l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((3*I)*dim*kk[b[1], l[2] + l[3]]*
      kk[l[2], -l[2] - l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^3*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - (((33*I)/16)*dim*kk[b[1], l[2] + l[3]]*
      kk[l[2], -l[2] - l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - (((3*I)/16)*dim*kk[b[1], l[2] + l[3]]*
      kk[l[2], -l[2] - l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + (((13*I)/16)*dim^2*kk[b[1], l[2] + l[3]]*
      kk[l[2], -l[2] - l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^3*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + (((3*I)/16)*dim^2*kk[b[1], l[2] + l[3]]*
      kk[l[2], -l[2] - l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/16)*dim^3*kk[b[1], l[2] + l[3]]*
      kk[l[2], -l[2] - l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^3*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/16)*kk[b[1], l[2] + l[3]]*kk[l[2], l[3]]*
      kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((9*I)/4)*kk[b[1], l[2] + l[3]]*kk[l[2], l[3]]*kk[p[1], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((11*I)/2)*kk[b[1], l[2] + l[3]]*kk[l[2], l[3]]*kk[p[1], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((21*I)/16)*kk[b[1], l[2] + l[3]]*kk[l[2], l[3]]*kk[p[1], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((3*I)*dim*kk[b[1], l[2] + l[3]]*kk[l[2], l[3]]*kk[p[1], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((17*I)/8)*dim*kk[b[1], l[2] + l[3]]*kk[l[2], l[3]]*kk[p[1], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((3*I)/16)*dim*kk[b[1], l[2] + l[3]]*kk[l[2], l[3]]*kk[p[1], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((13*I)/16)*dim^2*kk[b[1], l[2] + l[3]]*kk[l[2], l[3]]*kk[p[1], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((3*I)/16)*dim^2*kk[b[1], l[2] + l[3]]*kk[l[2], l[3]]*kk[p[1], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((I/16)*dim^3*kk[b[1], l[2] + l[3]]*kk[l[2], l[3]]*kk[p[1], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    ((I/16)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], -l[2] - l[3]]*
      kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((3*I)/2)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], -l[2] - l[3]]*
      kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^3*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + (((15*I)/4)*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], -l[2] - l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + (((17*I)/16)*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], -l[2] - l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (((17*I)/8)*dim*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], -l[2] - l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (((7*I)/4)*dim*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], -l[2] - l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - (((3*I)/16)*dim*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], -l[2] - l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + 
    (((11*I)/16)*dim^2*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], -l[2] - l[3]]*
      kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^3*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + (((3*I)/16)*dim^2*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], -l[2] - l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) - ((I/16)*dim^3*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], -l[2] - l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*
      kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], l[2] + l[3]]) + ((I/16)*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((9*I)/4)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], l[3]]*kk[p[1], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((43*I)/8)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], l[3]]*kk[p[1], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^2*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
    (((5*I)/4)*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], l[3]]*kk[p[1], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    ((3*I)*dim*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], l[3]]*kk[p[1], p[1]]*
      kk[p[2], p[2]]*kk[p[3], p[3]])/((-2 + dim)^3*kk[l[2], l[2]]*
      kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
    (((33*I)/16)*dim*kk[b[1], l[2] + l[3]]*kk[-l[2] - l[3], l[3]]*
      kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - (((3*I)/16)*dim*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + (((13*I)/16)*dim^2*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^3*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + (((3*I)/16)*dim^2*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/16)*dim^3*kk[b[1], l[2] + l[3]]*
      kk[-l[2] - l[3], l[3]]*kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^3*kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/16)*kk[b[1], l[2] + l[3]]*kk[l[2] + l[3], p[2]]*
      kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[3], l[3]]*kk[l[3], p[2]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/16)*kk[b[1], l[2] + l[3]]*kk[l[2] + l[3], p[3]]*
      kk[p[1], p[1]]*kk[p[2], p[2]]*kk[p[3], p[3]])/
     ((-2 + dim)^2*kk[l[2], l[2]]*kk[l[2], p[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/4)*kk[b[1], p[1]]*kk[l[2] + l[3], p[1]]*
      kk[l[2] + l[3], p[2]]*kk[p[2], p[3]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[2], p[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/8)*kk[b[1], l[2] + l[3]]*kk[l[2] + l[3], p[2]]*
      kk[p[1], p[1]]*kk[p[2], p[3]]*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[2], p[3]]*kk[l[2] + l[3], 
       l[2] + l[3]]) - ((I/8)*kk[b[1], p[1]]*kk[l[2], l[2] + l[3]]*
      kk[l[2] + l[3], p[1]]*kk[p[2], p[3]]^2*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[2], p[3]]^2*kk[l[2] + l[3], 
       l[2] + l[3]]) + ((I/16)*kk[b[1], l[2] + l[3]]*kk[l[2], l[2] + l[3]]*
      kk[p[1], p[1]]*kk[p[2], p[3]]^2*kk[p[3], p[3]])/
     ((-2 + dim)*kk[l[2], l[2]]*kk[l[2], p[3]]^2*kk[l[2] + l[3], 
       l[2] + l[3]]))/kk[l[2] + l[3], p[1]]^2 - 
  (I*kk[b[1], p[1]]*((kk[p[2], p[2]]*kk[p[3], p[3]])/
      (16*(-2 + dim)^2*kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) + 
     (kk[p[2], p[2]]*kk[p[3], p[3]])/(16*(-2 + dim)^2*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) - 
     (((2*(-2 + dim)*kk[-l[2] - l[3], p[2]]*kk[l[3], p[2]])/kk[l[2], l[2]] - 
        (2*kk[-l[2] - l[3], l[3]]*kk[p[2], p[2]])/kk[l[2], l[2]] - 
        ((-2 + dim)*kk[-l[2] - l[3], l[3]]*kk[p[2], p[2]])/kk[l[2], l[2]] + 
        (dim*kk[-l[2] - l[3], l[3]]*kk[p[2], p[2]])/kk[l[2], l[2]])*
       kk[p[3], p[3]])/(16*(-2 + dim)^2*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + 
     ((I/4)*(((I/4)*kk[l[2] + l[3], p[3]]*kk[p[2], p[2]])/
         ((-2 + dim)*kk[l[2], l[2]]*kk[l[2], p[3]]) - 
        ((I/2)*kk[l[2] + l[3], p[2]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*
          kk[l[2], p[3]]) + ((I/4)*kk[l[2], l[2] + l[3]]*kk[p[2], p[3]]^2)/
         (kk[l[2], l[2]]*kk[l[2], p[3]]^2))*kk[p[3], p[3]])/
      ((-2 + dim)*kk[l[2] + l[3], l[2] + l[3]]) - 
     (kk[p[2], p[2]]*((2*(-2 + dim)*kk[l[2], p[3]]*kk[-l[2] - l[3], p[3]])/
         kk[l[3], l[3]] - (2*kk[l[2], -l[2] - l[3]]*kk[p[3], p[3]])/
         kk[l[3], l[3]] - ((-2 + dim)*kk[l[2], -l[2] - l[3]]*kk[p[3], p[3]])/
         kk[l[3], l[3]] + (dim*kk[l[2], -l[2] - l[3]]*kk[p[3], p[3]])/
         kk[l[3], l[3]]))/(16*(-2 + dim)^2*kk[l[2], l[2]]*
       kk[l[2] + l[3], l[2] + l[3]]) + 
     ((I/4)*kk[p[2], p[2]]*(((-I/2)*kk[l[2] + l[3], p[3]]*kk[p[2], p[3]])/
         (kk[l[3], l[3]]*kk[l[3], p[2]]) + ((I/4)*kk[l[3], l[2] + l[3]]*
          kk[p[2], p[3]]^2)/(kk[l[3], l[3]]*kk[l[3], p[2]]^2) + 
        ((I/4)*kk[l[2] + l[3], p[2]]*kk[p[3], p[3]])/
         ((-2 + dim)*kk[l[3], l[3]]*kk[l[3], p[2]])))/
      ((-2 + dim)*kk[l[2] + l[3], l[2] + l[3]])))/kk[l[2] + l[3], p[1]] + 
  (I*kk[b[1], l[2] + l[3]]*kk[p[1], p[1]]*
    ((kk[p[2], p[2]]*kk[p[3], p[3]])/(16*(-2 + dim)^2*kk[l[2], l[2]]*
       kk[l[2] + l[3], l[2] + l[3]]) + (kk[p[2], p[2]]*kk[p[3], p[3]])/
      (16*(-2 + dim)^2*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
     (((2*(-2 + dim)*kk[-l[2] - l[3], p[2]]*kk[l[3], p[2]])/kk[l[2], l[2]] - 
        (2*kk[-l[2] - l[3], l[3]]*kk[p[2], p[2]])/kk[l[2], l[2]] - 
        ((-2 + dim)*kk[-l[2] - l[3], l[3]]*kk[p[2], p[2]])/kk[l[2], l[2]] + 
        (dim*kk[-l[2] - l[3], l[3]]*kk[p[2], p[2]])/kk[l[2], l[2]])*
       kk[p[3], p[3]])/(16*(-2 + dim)^2*kk[l[3], l[3]]*
       kk[l[2] + l[3], l[2] + l[3]]) + 
     ((I/4)*(((I/4)*kk[l[2] + l[3], p[3]]*kk[p[2], p[2]])/
         ((-2 + dim)*kk[l[2], l[2]]*kk[l[2], p[3]]) - 
        ((I/2)*kk[l[2] + l[3], p[2]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*
          kk[l[2], p[3]]) + ((I/4)*kk[l[2], l[2] + l[3]]*kk[p[2], p[3]]^2)/
         (kk[l[2], l[2]]*kk[l[2], p[3]]^2))*kk[p[3], p[3]])/
      ((-2 + dim)*kk[l[2] + l[3], l[2] + l[3]]) - 
     (kk[p[2], p[2]]*((2*(-2 + dim)*kk[l[2], p[3]]*kk[-l[2] - l[3], p[3]])/
         kk[l[3], l[3]] - (2*kk[l[2], -l[2] - l[3]]*kk[p[3], p[3]])/
         kk[l[3], l[3]] - ((-2 + dim)*kk[l[2], -l[2] - l[3]]*kk[p[3], p[3]])/
         kk[l[3], l[3]] + (dim*kk[l[2], -l[2] - l[3]]*kk[p[3], p[3]])/
         kk[l[3], l[3]]))/(16*(-2 + dim)^2*kk[l[2], l[2]]*
       kk[l[2] + l[3], l[2] + l[3]]) + 
     ((I/4)*kk[p[2], p[2]]*(((-I/2)*kk[l[2] + l[3], p[3]]*kk[p[2], p[3]])/
         (kk[l[3], l[3]]*kk[l[3], p[2]]) + ((I/4)*kk[l[3], l[2] + l[3]]*
          kk[p[2], p[3]]^2)/(kk[l[3], l[3]]*kk[l[3], p[2]]^2) + 
        ((I/4)*kk[l[2] + l[3], p[2]]*kk[p[3], p[3]])/
         ((-2 + dim)*kk[l[3], l[3]]*kk[l[3], p[2]])))/
      ((-2 + dim)*kk[l[2] + l[3], l[2] + l[3]])))/kk[l[2] + l[3], p[1]]^2 - 
  (kk[l[2], p[1]]*kk[l[3], p[1]]*kk[p[2], p[2]]*
    (((-I/4)*kk[b[1], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[3], l[3]]*
       kk[l[3], p[1]]) + ((I/4)*kk[b[1], l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      ((-2 + dim)*kk[l[3], l[3]]*kk[l[3], p[1]]^2) + 
     (((-I/2)*kk[b[1], p[3]]*kk[l[3], p[1]]*kk[p[1], p[3]])/kk[l[3], l[3]] + 
       ((I/4)*kk[b[1], l[3]]*kk[p[1], p[3]]^2)/kk[l[3], l[3]] + 
       ((I/2)*kk[b[1], p[1]]*kk[l[3], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[3], l[3]]) - ((I/4)*kk[b[1], l[3]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[3], l[3]]))/kk[l[3], p[1]]^2))/
   (4*(-2 + dim)*kk[l[2], l[2]]*kk[l[2] + l[3], p[1]]^2) - 
  (kk[b[1], p[1]]*kk[l[3], p[1]]*kk[p[2], p[2]]*
    (((-I/4)*kk[l[2], p[1]]*kk[p[3], p[3]])/((-2 + dim)*kk[l[3], l[3]]*
       kk[l[3], p[1]]) + ((I/4)*kk[l[2], l[3]]*kk[p[1], p[1]]*kk[p[3], p[3]])/
      ((-2 + dim)*kk[l[3], l[3]]*kk[l[3], p[1]]^2) + 
     (((-I/2)*kk[l[2], p[3]]*kk[l[3], p[1]]*kk[p[1], p[3]])/kk[l[3], l[3]] + 
       ((I/4)*kk[l[2], l[3]]*kk[p[1], p[3]]^2)/kk[l[3], l[3]] + 
       ((I/2)*kk[l[2], p[1]]*kk[l[3], p[1]]*kk[p[3], p[3]])/
        ((-2 + dim)*kk[l[3], l[3]]) - ((I/4)*kk[l[2], l[3]]*kk[p[1], p[1]]*
         kk[p[3], p[3]])/((-2 + dim)*kk[l[3], l[3]]))/kk[l[3], p[1]]^2))/
   (4*(-2 + dim)*kk[l[2], l[2]]*kk[l[2] + l[3], p[1]]^2))


==> anc/ym_color_NLO.m <==
(kk[l[2], p[3]]*kk[p[1], p[2]]*nc[5])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
   kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]) - 
 (kk[l[3], p[2]]*kk[p[1], p[3]]*nc[5])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
   kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]) - 
 (kk[l[2], l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]]*nc[5])/
  (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]^2*kk[l[2] + l[3], p[1]]) + 
 (kk[p[2], p[3]]*nc[5])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
   kk[l[2] + l[3], p[1]]) + (kk[l[2], p[3]]*kk[p[1], p[2]]*nc[6])/
  (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]) - 
 (kk[l[3], p[2]]*kk[p[1], p[3]]*nc[6])/(kk[l[2], l[2]]*kk[l[2], p[1]]*
   kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]) + 
 (kk[l[2], l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]]*nc[6])/
  (kk[l[2], l[2]]*kk[l[2], p[1]]^2*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]) - 
 (kk[p[2], p[3]]*nc[6])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
   kk[l[2] + l[3], p[1]]) - (kk[l[2] + l[3], p[3]]*kk[p[1], p[2]]*nc[7])/
  (kk[l[3], l[3]]*kk[l[3], p[2]]*kk[l[2] + l[3], l[2] + l[3]]*
   kk[l[2] + l[3], p[1]]) + (kk[p[1], p[3]]*nc[7])/
  (kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
 (kk[l[3], p[1]]*kk[p[2], p[3]]*nc[7])/(kk[l[3], l[3]]*kk[l[3], p[2]]*
   kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
 (kk[l[3], l[2] + l[3]]*kk[p[1], p[2]]*kk[p[2], p[3]]*nc[7])/
  (kk[l[3], l[3]]*kk[l[3], p[2]]^2*kk[l[2] + l[3], l[2] + l[3]]*
   kk[l[2] + l[3], p[1]]) - (kk[p[1], p[2]]*nc[8])/
  (kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
 (kk[l[2] + l[3], p[2]]*kk[p[1], p[3]]*nc[8])/(kk[l[2], l[2]]*kk[l[2], p[3]]*
   kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
 (kk[l[2], p[1]]*kk[p[2], p[3]]*nc[8])/(kk[l[2], l[2]]*kk[l[2], p[3]]*
   kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
 (kk[l[2], l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[3]]*nc[8])/
  (kk[l[2], l[2]]*kk[l[2], p[3]]^2*kk[l[2] + l[3], l[2] + l[3]]*
   kk[l[2] + l[3], p[1]]) + (2*kk[l[2], p[3]]*kk[p[1], p[2]]*nc[9])/
  (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
   kk[l[2] + l[3], p[1]]) - (2*kk[l[3], p[2]]*kk[p[1], p[3]]*nc[9])/
  (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
   kk[l[2] + l[3], p[1]]) - (kk[l[2], p[1]]*kk[p[2], p[3]]*nc[9])/
  (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
   kk[l[2] + l[3], p[1]]) + (kk[l[3], p[1]]*kk[p[2], p[3]]*nc[9])/
  (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
   kk[l[2] + l[3], p[1]]) + (kk[p[1], p[2]]*kk[p[2], p[3]]*nc[9])/
  (kk[l[3], l[3]]*kk[l[3], p[2]]*kk[l[2] + l[3], l[2] + l[3]]*
   kk[l[2] + l[3], p[1]]) - (kk[p[1], p[3]]*kk[p[2], p[3]]*nc[9])/
  (kk[l[2], l[2]]*kk[l[2], p[3]]*kk[l[2] + l[3], l[2] + l[3]]*
   kk[l[2] + l[3], p[1]]) + (kk[p[1], p[2]]*kk[p[1], p[3]]*nc[10])/
  (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]) - 
 (kk[p[1], p[2]]*kk[p[1], p[3]]*nc[11])/(kk[l[2], l[2]]*kk[l[2], p[1]]*
   kk[l[3], l[3]]*kk[l[2] + l[3], p[1]])


==> anc/ym_pos_NLO.m <==
(kk[b[1], p[2]]*kk[l[2], p[3]]*nc[1])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
   kk[l[2] + l[3], p[1]]^2) + (kk[b[1], p[2]]*kk[l[2], p[1]]*kk[l[2], p[3]]*
   nc[1])/(kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]*
   kk[l[2] + l[3], p[1]]^2) + (kk[b[1], p[3]]*kk[l[3], p[2]]*nc[1])/
  (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) + 
 (kk[b[1], p[3]]*kk[l[3], p[1]]*kk[l[3], p[2]]*nc[1])/
  (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) - 
 (kk[b[1], p[3]]*kk[l[2], l[3]]*kk[p[1], p[2]]*nc[1])/
  (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) + 
 (kk[b[1], l[3]]*kk[l[2], p[3]]*kk[p[1], p[2]]*nc[1])/
  (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) - 
 (kk[b[1], l[2]]*kk[l[2], p[3]]*kk[p[1], p[2]]*nc[1])/
  (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]^2) - 
 (kk[b[1], p[3]]*kk[l[2], l[3]]*kk[l[3], p[1]]*kk[p[1], p[2]]*nc[1])/
  (kk[l[2], l[2]]*kk[l[2], p[1]]^2*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) - 
 (kk[b[1], p[2]]*kk[l[2], l[3]]*kk[l[2], p[1]]*kk[p[1], p[3]]*nc[1])/
  (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]^2*kk[l[2] + l[3], p[1]]^2) - 
 (kk[b[1], p[2]]*kk[l[2], l[3]]*kk[p[1], p[3]]*nc[1])/
  (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]^2) - 
 (kk[b[1], l[3]]*kk[l[3], p[2]]*kk[p[1], p[3]]*nc[1])/
  (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) + 
 (kk[b[1], l[2]]*kk[l[3], p[2]]*kk[p[1], p[3]]*nc[1])/
  (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]^2) + 
 (kk[b[1], l[3]]*kk[l[2], l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]]*nc[1])/
  (kk[l[2], l[2]]*kk[l[2], p[1]]^2*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) + 
 (kk[b[1], l[2]]*kk[l[2], l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]]*nc[1])/
  (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]^2*kk[l[2] + l[3], p[1]]^2) - 
 (kk[b[1], l[2]]*kk[p[2], p[3]]*nc[1])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
   kk[l[2] + l[3], p[1]]^2) - (kk[b[1], l[3]]*kk[p[2], p[3]]*nc[1])/
  (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) + 
 (kk[b[1], p[3]]*nc[2])/(kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
   kk[l[2] + l[3], p[1]]) - (kk[b[1], p[2]]*kk[l[2] + l[3], p[3]]*nc[2])/
  (kk[l[3], l[3]]*kk[l[3], p[2]]*kk[l[2] + l[3], l[2] + l[3]]*
   kk[l[2] + l[3], p[1]]) + (kk[b[1], l[2] + l[3]]*kk[l[2] + l[3], p[3]]*
   kk[p[1], p[2]]*nc[2])/(kk[l[3], l[3]]*kk[l[3], p[2]]*
   kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
 (kk[b[1], l[2] + l[3]]*kk[p[1], p[3]]*nc[2])/
  (kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
 (kk[b[1], l[2] + l[3]]*kk[l[3], p[1]]*kk[p[2], p[3]]*nc[2])/
  (kk[l[3], l[3]]*kk[l[3], p[2]]*kk[l[2] + l[3], l[2] + l[3]]*
   kk[l[2] + l[3], p[1]]^2) + (kk[b[1], p[2]]*kk[l[3], l[2] + l[3]]*
   kk[p[2], p[3]]*nc[2])/(kk[l[3], l[3]]*kk[l[3], p[2]]^2*
   kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
 (kk[b[1], l[3]]*kk[p[2], p[3]]*nc[2])/(kk[l[3], l[3]]*kk[l[3], p[2]]*
   kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
 (kk[b[1], l[2] + l[3]]*kk[l[3], l[2] + l[3]]*kk[p[1], p[2]]*kk[p[2], p[3]]*
   nc[2])/(kk[l[3], l[3]]*kk[l[3], p[2]]^2*kk[l[2] + l[3], l[2] + l[3]]*
   kk[l[2] + l[3], p[1]]^2) + (kk[b[1], p[2]]*nc[3])/
  (kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
 (kk[b[1], p[3]]*kk[l[2] + l[3], p[2]]*nc[3])/(kk[l[2], l[2]]*kk[l[2], p[3]]*
   kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
 (kk[b[1], l[2] + l[3]]*kk[p[1], p[2]]*nc[3])/
  (kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
 (kk[b[1], l[2] + l[3]]*kk[l[2] + l[3], p[2]]*kk[p[1], p[3]]*nc[3])/
  (kk[l[2], l[2]]*kk[l[2], p[3]]*kk[l[2] + l[3], l[2] + l[3]]*
   kk[l[2] + l[3], p[1]]^2) + (kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]*
   kk[p[2], p[3]]*nc[3])/(kk[l[2], l[2]]*kk[l[2], p[3]]*
   kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
 (kk[b[1], p[3]]*kk[l[2], l[2] + l[3]]*kk[p[2], p[3]]*nc[3])/
  (kk[l[2], l[2]]*kk[l[2], p[3]]^2*kk[l[2] + l[3], l[2] + l[3]]*
   kk[l[2] + l[3], p[1]]) - (kk[b[1], l[2]]*kk[p[2], p[3]]*nc[3])/
  (kk[l[2], l[2]]*kk[l[2], p[3]]*kk[l[2] + l[3], l[2] + l[3]]*
   kk[l[2] + l[3], p[1]]) - (kk[b[1], l[2] + l[3]]*kk[l[2], l[2] + l[3]]*
   kk[p[1], p[3]]*kk[p[2], p[3]]*nc[3])/(kk[l[2], l[2]]*kk[l[2], p[3]]^2*
   kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
 (2*kk[b[1], p[2]]*kk[l[2], p[3]]*nc[4])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
   kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
 (2*kk[b[1], p[3]]*kk[l[3], p[2]]*nc[4])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
   kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
 (kk[b[1], p[3]]*kk[p[1], p[2]]*nc[4])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
   kk[l[2] + l[3], p[1]]^2) + (kk[b[1], p[3]]*kk[l[3], p[1]]*kk[p[1], p[2]]*
   nc[4])/(kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]*
   kk[l[2] + l[3], p[1]]^2) - (2*kk[b[1], l[2] + l[3]]*kk[l[2], p[3]]*
   kk[p[1], p[2]]*nc[4])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
   kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
 (kk[b[1], p[2]]*kk[p[1], p[3]]*nc[4])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
   kk[l[2] + l[3], p[1]]^2) - (kk[b[1], p[2]]*kk[l[2], p[1]]*kk[p[1], p[3]]*
   nc[4])/(kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]*
   kk[l[2] + l[3], p[1]]^2) + (2*kk[b[1], l[2] + l[3]]*kk[l[3], p[2]]*
   kk[p[1], p[3]]*nc[4])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
   kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
 (kk[b[1], l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]]*nc[4])/
  (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) + 
 (kk[b[1], l[2]]*kk[p[1], p[2]]*kk[p[1], p[3]]*nc[4])/
  (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]^2) + 
 (kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]*kk[p[2], p[3]]*nc[4])/
  (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
   kk[l[2] + l[3], p[1]]^2) - (kk[b[1], l[2] + l[3]]*kk[l[3], p[1]]*
   kk[p[2], p[3]]*nc[4])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
   kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
 (kk[b[1], p[3]]*kk[p[2], p[3]]*nc[4])/(kk[l[2], l[2]]*kk[l[2], p[3]]*
   kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
 (kk[b[1], l[2]]*kk[p[2], p[3]]*nc[4])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
   kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
 (kk[b[1], l[3]]*kk[p[2], p[3]]*nc[4])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
   kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
 (kk[b[1], p[2]]*kk[p[2], p[3]]*nc[4])/(kk[l[3], l[3]]*kk[l[3], p[2]]*
   kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
 (kk[b[1], l[2] + l[3]]*kk[p[1], p[2]]*kk[p[2], p[3]]*nc[4])/
  (kk[l[3], l[3]]*kk[l[3], p[2]]*kk[l[2] + l[3], l[2] + l[3]]*
   kk[l[2] + l[3], p[1]]^2) + (kk[b[1], l[2] + l[3]]*kk[p[1], p[3]]*
   kk[p[2], p[3]]*nc[4])/(kk[l[2], l[2]]*kk[l[2], p[3]]*
   kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2)


==> anc/ym_radiation_NLO.m <==
-((-((kk[b[1], p[2]]*kk[l[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
       kk[l[2] + l[3], p[1]])) - (kk[b[1], p[2]]*kk[l[2], p[1]]*
      kk[l[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]*
      kk[l[2] + l[3], p[1]]) - (kk[b[1], p[3]]*kk[l[3], p[2]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]) - 
    (kk[b[1], p[3]]*kk[l[3], p[1]]*kk[l[3], p[2]])/
     (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]) + 
    (kk[b[1], p[3]]*kk[l[1] + l[2] + l[3], p[2]])/
     (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]) + 
    (kk[b[1], p[1]]*kk[l[2], p[3]]*kk[l[1] + l[2] + l[3], p[2]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) + 
    (kk[b[1], p[1]]*kk[l[2], p[1]]*kk[l[2], p[3]]*kk[l[1] + l[2] + l[3], 
       p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]*
      kk[l[2] + l[3], p[1]]^2) + 
    (kk[b[1], p[2]]*kk[l[1] + l[2] + l[3], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]) + 
    (kk[b[1], p[1]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) + 
    (kk[b[1], p[1]]*kk[l[3], p[1]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], 
       p[3]])/(kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], p[1]]^2) - (kk[b[1], p[1]]*kk[l[1] + l[2] + l[3], p[2]]*
      kk[l[1] + l[2] + l[3], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[1]]*
      kk[l[3], l[3]]*kk[l[3], p[1]]) - 
    (kk[b[1], p[3]]*kk[l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]])/
     (kk[l[2], l[2]]*kk[l[2], p[1]]^2*kk[l[3], l[3]]) + 
    (kk[b[1], p[1]]*kk[l[2], p[3]]*kk[l[3], l[1] + l[2] + l[3]]*
      kk[p[1], p[2]])/(kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], p[1]]^2) - (kk[b[1], p[1]]*kk[l[2], l[1] + l[2] + l[3]]*
      kk[l[2], p[3]]*kk[p[1], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]^2) + 
    (kk[b[1], p[3]]*kk[l[2], l[3]]*kk[p[1], p[2]])/
     (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]) - 
    (kk[b[1], l[3]]*kk[l[2], p[3]]*kk[p[1], p[2]])/
     (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]) + 
    (kk[b[1], l[2]]*kk[l[2], p[3]]*kk[p[1], p[2]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]) + 
    (kk[b[1], p[3]]*kk[l[2], l[3]]*kk[l[3], p[1]]*kk[p[1], p[2]])/
     (kk[l[2], l[2]]*kk[l[2], p[1]]^2*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]) + 
    (kk[b[1], p[1]]*kk[l[2], l[1] + l[2] + l[3]]*kk[l[1] + l[2] + l[3], p[3]]*
      kk[p[1], p[2]])/(kk[l[2], l[2]]*kk[l[2], p[1]]^2*kk[l[3], l[3]]*
      kk[l[3], p[1]]) - (kk[b[1], l[2]]*kk[l[1] + l[2] + l[3], p[3]]*
      kk[p[1], p[2]])/(kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]*
      kk[l[3], p[1]]) - (kk[b[1], p[1]]*kk[l[2], l[3]]*
      kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]])/
     (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) - 
    (kk[b[1], p[1]]*kk[l[2], l[3]]*kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], 
       p[3]]*kk[p[1], p[2]])/(kk[l[2], l[2]]*kk[l[2], p[1]]^2*kk[l[3], l[3]]*
      kk[l[2] + l[3], p[1]]^2) - (kk[b[1], p[2]]*kk[l[3], l[1] + l[2] + l[3]]*
      kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]^2) - 
    (kk[b[1], p[1]]*kk[l[3], l[1] + l[2] + l[3]]*kk[l[3], p[2]]*
      kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], p[1]]^2) + (kk[b[1], p[1]]*kk[l[2], l[1] + l[2] + l[3]]*
      kk[l[3], p[2]]*kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]^2) + 
    (kk[b[1], p[2]]*kk[l[2], l[3]]*kk[l[2], p[1]]*kk[p[1], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]^2*kk[l[2] + l[3], p[1]]) + 
    (kk[b[1], p[2]]*kk[l[2], l[3]]*kk[p[1], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]) + 
    (kk[b[1], l[3]]*kk[l[3], p[2]]*kk[p[1], p[3]])/
     (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]) - 
    (kk[b[1], l[2]]*kk[l[3], p[2]]*kk[p[1], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]) + 
    (kk[b[1], p[1]]*kk[l[3], l[1] + l[2] + l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
      kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]*
      kk[l[3], p[1]]^2) - (kk[b[1], l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
      kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]*
      kk[l[3], p[1]]) - (kk[b[1], p[1]]*kk[l[2], l[3]]*kk[l[2], p[1]]*
      kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]^2*
      kk[l[2] + l[3], p[1]]^2) - (kk[b[1], p[1]]*kk[l[2], l[3]]*
      kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]^2) - 
    (kk[b[1], p[1]]*kk[l[2], l[1] + l[2] + l[3]]*kk[l[3], l[1] + l[2] + l[3]]*
      kk[p[1], p[2]]*kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[1]]^2*
      kk[l[3], l[3]]*kk[l[3], p[1]]^2) + 
    (kk[b[1], l[2]]*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
      kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]*
      kk[l[3], p[1]]^2) + (kk[b[1], l[3]]*kk[l[2], l[1] + l[2] + l[3]]*
      kk[p[1], p[2]]*kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[1]]^2*
      kk[l[3], l[3]]*kk[l[3], p[1]]) + (kk[b[1], p[1]]*kk[l[2], l[3]]*
      kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
     (kk[l[2], l[2]]*kk[l[2], p[1]]^2*kk[l[3], l[3]]*
      kk[l[2] + l[3], p[1]]^2) + (kk[b[1], p[1]]*kk[l[2], l[3]]*
      kk[l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]^2*
      kk[l[2] + l[3], p[1]]^2) - (kk[b[1], l[3]]*kk[l[2], l[3]]*
      kk[p[1], p[2]]*kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[1]]^2*
      kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]) - 
    (kk[b[1], l[2]]*kk[l[2], l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]^2*kk[l[2] + l[3], p[1]]) - 
    (kk[b[1], p[1]]*kk[l[2], l[1] + l[2] + l[3]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) - 
    (kk[b[1], p[1]]*kk[l[3], l[1] + l[2] + l[3]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) + 
    (kk[b[1], l[2]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
      kk[l[2] + l[3], p[1]]) + (kk[b[1], l[3]]*kk[p[2], p[3]])/
     (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]))*nc[1]) - 
 (-((kk[b[1], p[1]]*kk[l[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
      kk[l[1] + l[3], p[2]])) - (kk[b[1], p[3]]*kk[l[3], p[1]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]) - 
   (kk[b[1], p[1]]*kk[l[1], p[2]]*kk[l[1], p[3]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]*kk[l[1] + l[3], p[2]]) - 
   (kk[b[1], p[3]]*kk[l[3], p[1]]*kk[l[3], p[2]])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]) + 
   (kk[b[1], p[3]]*kk[l[1] + l[2] + l[3], p[1]])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[3], l[3]]) + 
   (kk[b[1], p[2]]*kk[l[1], p[3]]*kk[l[1] + l[2] + l[3], p[1]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]^2) + 
   (kk[b[1], p[2]]*kk[l[1], p[2]]*kk[l[1], p[3]]*kk[l[1] + l[2] + l[3], 
      p[1]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]*
     kk[l[1] + l[3], p[2]]^2) + (kk[b[1], p[1]]*kk[l[1] + l[2] + l[3], p[3]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]) + 
   (kk[b[1], p[2]]*kk[l[3], p[1]]*kk[l[1] + l[2] + l[3], p[3]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]^2) + 
   (kk[b[1], p[2]]*kk[l[3], p[1]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], 
      p[3]])/(kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], p[2]]^2) - (kk[b[1], p[2]]*kk[l[1] + l[2] + l[3], p[1]]*
     kk[l[1] + l[2] + l[3], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[2]]*
     kk[l[3], l[3]]*kk[l[3], p[2]]) - 
   (kk[b[1], p[3]]*kk[l[1], l[1] + l[2] + l[3]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]^2*kk[l[3], l[3]]) + 
   (kk[b[1], p[2]]*kk[l[1], p[3]]*kk[l[3], l[1] + l[2] + l[3]]*
     kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], p[2]]^2) - (kk[b[1], p[2]]*kk[l[1], l[1] + l[2] + l[3]]*
     kk[l[1], p[3]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
     kk[l[3], p[2]]*kk[l[1] + l[3], p[2]]^2) + 
   (kk[b[1], p[3]]*kk[l[1], l[3]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]) - 
   (kk[b[1], l[3]]*kk[l[1], p[3]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]) + 
   (kk[b[1], l[1]]*kk[l[1], p[3]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]*kk[l[1] + l[3], p[2]]) + 
   (kk[b[1], p[3]]*kk[l[1], l[3]]*kk[l[3], p[2]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]^2*kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]) + 
   (kk[b[1], p[2]]*kk[l[1], l[1] + l[2] + l[3]]*kk[l[1] + l[2] + l[3], p[3]]*
     kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[1], p[2]]^2*kk[l[3], l[3]]*
     kk[l[3], p[2]]) - (kk[b[1], l[1]]*kk[l[1] + l[2] + l[3], p[3]]*
     kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[3], l[3]]*
     kk[l[3], p[2]]) - (kk[b[1], p[2]]*kk[l[1], l[3]]*
     kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]^2) - 
   (kk[b[1], p[2]]*kk[l[1], l[3]]*kk[l[3], p[2]]*kk[l[1] + l[2] + l[3], p[3]]*
     kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[1], p[2]]^2*kk[l[3], l[3]]*
     kk[l[1] + l[3], p[2]]^2) - (kk[b[1], p[2]]*kk[l[1], l[1] + l[2] + l[3]]*
     kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], p[2]]^2) - (kk[b[1], p[2]]*kk[l[3], l[1] + l[2] + l[3]]*
     kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], p[2]]^2) + (kk[b[1], l[1]]*kk[p[1], p[3]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]) + 
   (kk[b[1], l[3]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], p[2]]) - (kk[b[1], p[1]]*kk[l[3], l[1] + l[2] + l[3]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]^2) - 
   (kk[b[1], p[2]]*kk[l[3], l[1] + l[2] + l[3]]*kk[l[3], p[1]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], p[2]]^2) + (kk[b[1], p[2]]*kk[l[1], l[1] + l[2] + l[3]]*
     kk[l[3], p[1]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
     kk[l[3], p[2]]*kk[l[1] + l[3], p[2]]^2) + 
   (kk[b[1], l[3]]*kk[l[3], p[1]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]) + 
   (kk[b[1], p[1]]*kk[l[1], l[3]]*kk[l[1], p[2]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]^2*kk[l[1] + l[3], p[2]]) + 
   (kk[b[1], p[1]]*kk[l[1], l[3]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]*kk[l[1] + l[3], p[2]]) - 
   (kk[b[1], l[1]]*kk[l[3], p[1]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]*kk[l[1] + l[3], p[2]]) + 
   (kk[b[1], p[2]]*kk[l[3], l[1] + l[2] + l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[3], l[3]]*
     kk[l[3], p[2]]^2) - (kk[b[1], l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[3], l[3]]*
     kk[l[3], p[2]]) - (kk[b[1], p[2]]*kk[l[1], l[3]]*kk[l[1], p[2]]*
     kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]^2*
     kk[l[1] + l[3], p[2]]^2) - (kk[b[1], p[2]]*kk[l[1], l[3]]*
     kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]*kk[l[1] + l[3], p[2]]^2) - 
   (kk[b[1], p[2]]*kk[l[1], l[1] + l[2] + l[3]]*kk[l[3], l[1] + l[2] + l[3]]*
     kk[p[1], p[2]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[2]]^2*
     kk[l[3], l[3]]*kk[l[3], p[2]]^2) + 
   (kk[b[1], l[1]]*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[3], l[3]]*
     kk[l[3], p[2]]^2) + (kk[b[1], l[3]]*kk[l[1], l[1] + l[2] + l[3]]*
     kk[p[1], p[2]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[2]]^2*
     kk[l[3], l[3]]*kk[l[3], p[2]]) + 
   (kk[b[1], p[2]]*kk[l[1], l[3]]*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[2]]^2*kk[l[3], l[3]]*
     kk[l[1] + l[3], p[2]]^2) + (kk[b[1], p[2]]*kk[l[1], l[3]]*
     kk[l[1], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]^2*
     kk[l[1] + l[3], p[2]]^2) - (kk[b[1], l[3]]*kk[l[1], l[3]]*kk[p[1], p[2]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[2]]^2*kk[l[3], l[3]]*
     kk[l[1] + l[3], p[2]]) - (kk[b[1], l[1]]*kk[l[1], l[3]]*kk[p[1], p[2]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]^2*
     kk[l[1] + l[3], p[2]]))*nc[2] - 
 (-((kk[b[1], p[1]]*kk[l[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
      kk[l[1] + l[2], p[3]])) - (kk[b[1], p[2]]*kk[l[2], p[1]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]) - 
   (kk[b[1], p[1]]*kk[l[1], p[2]]*kk[l[1], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]*kk[l[1] + l[2], p[3]]) - 
   (kk[b[1], p[2]]*kk[l[2], p[1]]*kk[l[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]) + 
   (kk[b[1], p[2]]*kk[l[1] + l[2] + l[3], p[1]])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]) + 
   (kk[b[1], p[3]]*kk[l[1], p[2]]*kk[l[1] + l[2] + l[3], p[1]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]^2) + 
   (kk[b[1], p[3]]*kk[l[1], p[2]]*kk[l[1], p[3]]*kk[l[1] + l[2] + l[3], 
      p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]*
     kk[l[1] + l[2], p[3]]^2) + (kk[b[1], p[1]]*kk[l[1] + l[2] + l[3], p[2]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]) + 
   (kk[b[1], p[3]]*kk[l[2], p[1]]*kk[l[1] + l[2] + l[3], p[2]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]^2) + 
   (kk[b[1], p[3]]*kk[l[2], p[1]]*kk[l[2], p[3]]*kk[l[1] + l[2] + l[3], 
      p[2]])/(kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*
     kk[l[1] + l[2], p[3]]^2) - (kk[b[1], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*
     kk[l[1] + l[2] + l[3], p[2]])/(kk[l[1], l[1]]*kk[l[1], p[3]]*
     kk[l[2], l[2]]*kk[l[2], p[3]]) - 
   (kk[b[1], p[3]]*kk[l[1], l[1] + l[2] + l[3]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]^2) - 
   (kk[b[1], p[3]]*kk[l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]^2) + 
   (kk[b[1], l[1]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
     kk[l[1] + l[2], p[3]]) + (kk[b[1], l[2]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]) - 
   (kk[b[1], p[2]]*kk[l[1], l[1] + l[2] + l[3]]*kk[p[1], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]^2*kk[l[2], l[2]]) + 
   (kk[b[1], p[3]]*kk[l[1], p[2]]*kk[l[2], l[1] + l[2] + l[3]]*
     kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*
     kk[l[1] + l[2], p[3]]^2) - (kk[b[1], p[3]]*kk[l[1], l[1] + l[2] + l[3]]*
     kk[l[1], p[2]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
     kk[l[2], p[3]]*kk[l[1] + l[2], p[3]]^2) + 
   (kk[b[1], p[2]]*kk[l[1], l[2]]*kk[p[1], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]) - 
   (kk[b[1], l[2]]*kk[l[1], p[2]]*kk[p[1], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]) + 
   (kk[b[1], l[1]]*kk[l[1], p[2]]*kk[p[1], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]*kk[l[1] + l[2], p[3]]) + 
   (kk[b[1], p[2]]*kk[l[1], l[2]]*kk[l[2], p[3]]*kk[p[1], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]^2*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]) + 
   (kk[b[1], p[3]]*kk[l[1], l[1] + l[2] + l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
     kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]^2*kk[l[2], l[2]]*
     kk[l[2], p[3]]) - (kk[b[1], l[1]]*kk[l[1] + l[2] + l[3], p[2]]*
     kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*
     kk[l[2], p[3]]) - (kk[b[1], p[3]]*kk[l[1], l[2]]*
     kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]^2) - 
   (kk[b[1], p[3]]*kk[l[1], l[2]]*kk[l[2], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*
     kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]^2*kk[l[2], l[2]]*
     kk[l[1] + l[2], p[3]]^2) - (kk[b[1], p[1]]*kk[l[2], l[1] + l[2] + l[3]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]^2) - 
   (kk[b[1], p[3]]*kk[l[2], l[1] + l[2] + l[3]]*kk[l[2], p[1]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*
     kk[l[1] + l[2], p[3]]^2) + (kk[b[1], p[3]]*kk[l[1], l[1] + l[2] + l[3]]*
     kk[l[2], p[1]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
     kk[l[2], p[3]]*kk[l[1] + l[2], p[3]]^2) + 
   (kk[b[1], l[2]]*kk[l[2], p[1]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]) + 
   (kk[b[1], p[1]]*kk[l[1], l[2]]*kk[l[1], p[3]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]^2*kk[l[1] + l[2], p[3]]) + 
   (kk[b[1], p[1]]*kk[l[1], l[2]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]*kk[l[1] + l[2], p[3]]) - 
   (kk[b[1], l[1]]*kk[l[2], p[1]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]*kk[l[1] + l[2], p[3]]) + 
   (kk[b[1], p[3]]*kk[l[2], l[1] + l[2] + l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*
     kk[l[2], p[3]]^2) - (kk[b[1], l[2]]*kk[l[1] + l[2] + l[3], p[1]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*
     kk[l[2], p[3]]) - (kk[b[1], p[3]]*kk[l[1], l[2]]*kk[l[1], p[3]]*
     kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]^2*
     kk[l[1] + l[2], p[3]]^2) - (kk[b[1], p[3]]*kk[l[1], l[2]]*
     kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]*kk[l[1] + l[2], p[3]]^2) - 
   (kk[b[1], p[3]]*kk[l[1], l[1] + l[2] + l[3]]*kk[l[2], l[1] + l[2] + l[3]]*
     kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]^2*
     kk[l[2], l[2]]*kk[l[2], p[3]]^2) + 
   (kk[b[1], l[1]]*kk[l[2], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*
     kk[l[2], p[3]]^2) + (kk[b[1], l[2]]*kk[l[1], l[1] + l[2] + l[3]]*
     kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]^2*
     kk[l[2], l[2]]*kk[l[2], p[3]]) + 
   (kk[b[1], p[3]]*kk[l[1], l[2]]*kk[l[2], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]^2*kk[l[2], l[2]]*
     kk[l[1] + l[2], p[3]]^2) + (kk[b[1], p[3]]*kk[l[1], l[2]]*
     kk[l[1], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]^2*
     kk[l[1] + l[2], p[3]]^2) - (kk[b[1], l[2]]*kk[l[1], l[2]]*kk[p[1], p[3]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]^2*kk[l[2], l[2]]*
     kk[l[1] + l[2], p[3]]) - (kk[b[1], l[1]]*kk[l[1], l[2]]*kk[p[1], p[3]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]^2*
     kk[l[1] + l[2], p[3]]))*nc[3] - 
 ((-2*kk[b[1], p[2]]*kk[l[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[2] + l[3], l[2] + l[3]]) + (2*kk[b[1], p[3]]*kk[l[3], p[2]])/
    (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
   (2*kk[b[1], p[1]]*kk[l[2], p[3]]*kk[l[1] + l[2] + l[3], p[2]])/
    (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
     kk[l[2] + l[3], p[1]]) - (2*kk[b[1], p[1]]*kk[l[3], p[2]]*
     kk[l[1] + l[2] + l[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
   (2*kk[b[1], p[1]]*kk[l[2], p[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
     kk[p[1], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
   (kk[b[1], p[3]]*kk[p[1], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[2] + l[3], p[1]]) - (kk[b[1], p[3]]*kk[l[3], p[1]]*kk[p[1], p[2]])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]) + 
   (2*kk[b[1], l[2] + l[3]]*kk[l[2], p[3]]*kk[p[1], p[2]])/
    (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
     kk[l[2] + l[3], p[1]]) + (kk[b[1], p[1]]*kk[l[1] + l[2] + l[3], p[3]]*
     kk[p[1], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[2] + l[3], p[1]]^2) + (kk[b[1], p[1]]*kk[l[3], p[1]]*
     kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]^2) + 
   (2*kk[b[1], p[1]]*kk[l[3], p[2]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
     kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
   (kk[b[1], p[2]]*kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[2] + l[3], p[1]]) + (kk[b[1], p[2]]*kk[l[2], p[1]]*kk[p[1], p[3]])/
    (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]) - 
   (2*kk[b[1], l[2] + l[3]]*kk[l[3], p[2]]*kk[p[1], p[3]])/
    (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
     kk[l[2] + l[3], p[1]]) - (kk[b[1], p[1]]*kk[l[1] + l[2] + l[3], p[2]]*
     kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[2] + l[3], p[1]]^2) - (kk[b[1], p[1]]*kk[l[2], p[1]]*
     kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]])/
    (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]^2) - 
   (kk[b[1], p[1]]*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
     kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]*
     kk[l[2] + l[3], p[1]]^2) + (kk[b[1], p[1]]*kk[l[2], l[1] + l[2] + l[3]]*
     kk[p[1], p[2]]*kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]^2) + 
   (kk[b[1], l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]) - 
   (kk[b[1], l[2]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
    (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]) + 
   (kk[b[1], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[3]]*
     kk[l[2] + l[3], l[2] + l[3]]) + (kk[b[1], l[2]]*kk[p[2], p[3]])/
    (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
   (kk[b[1], l[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[2] + l[3], l[2] + l[3]]) - (kk[b[1], p[2]]*kk[p[2], p[3]])/
    (kk[l[3], l[3]]*kk[l[3], p[2]]*kk[l[2] + l[3], l[2] + l[3]]) + 
   (kk[b[1], p[1]]*kk[l[2], p[1]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
     kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
   (kk[b[1], p[1]]*kk[l[3], p[1]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
     kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
   (kk[b[1], p[1]]*kk[l[2], l[1] + l[2] + l[3]]*kk[p[2], p[3]])/
    (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
     kk[l[2] + l[3], p[1]]) - (kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]*
     kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
   (kk[b[1], p[1]]*kk[l[3], l[1] + l[2] + l[3]]*kk[p[2], p[3]])/
    (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
     kk[l[2] + l[3], p[1]]) + (kk[b[1], l[2] + l[3]]*kk[l[3], p[1]]*
     kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
   (kk[b[1], p[1]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[2], p[3]])/
    (kk[l[3], l[3]]*kk[l[3], p[2]]*kk[l[2] + l[3], l[2] + l[3]]*
     kk[l[2] + l[3], p[1]]) - (kk[b[1], p[1]]*kk[l[1] + l[2] + l[3], p[3]]*
     kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[3]]*
     kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
   (kk[b[1], p[1]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
     kk[p[2], p[3]])/(kk[l[3], l[3]]*kk[l[3], p[2]]*
     kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
   (kk[b[1], l[2] + l[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
    (kk[l[3], l[3]]*kk[l[3], p[2]]*kk[l[2] + l[3], l[2] + l[3]]*
     kk[l[2] + l[3], p[1]]) + 
   (kk[b[1], p[1]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*
     kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[3]]*
     kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
   (kk[b[1], l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
    (kk[l[2], l[2]]*kk[l[2], p[3]]*kk[l[2] + l[3], l[2] + l[3]]*
     kk[l[2] + l[3], p[1]]))*nc[4] - 
 ((2*kk[b[1], p[1]]*kk[l[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], l[1] + l[3]]) - (2*kk[b[1], p[3]]*kk[l[3], p[1]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
   (2*kk[b[1], p[2]]*kk[l[1], p[3]]*kk[l[1] + l[2] + l[3], p[1]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
     kk[l[1] + l[3], p[2]]) + (2*kk[b[1], p[2]]*kk[l[3], p[1]]*
     kk[l[1] + l[2] + l[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
   (2*kk[b[1], p[2]]*kk[l[1], p[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
     kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
   (kk[b[1], p[3]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], p[2]]) + (kk[b[1], p[3]]*kk[l[3], p[2]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]) - 
   (2*kk[b[1], l[1] + l[3]]*kk[l[1], p[3]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
     kk[l[1] + l[3], p[2]]) - (kk[b[1], p[2]]*kk[l[1] + l[2] + l[3], p[3]]*
     kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], p[2]]^2) - (kk[b[1], p[2]]*kk[l[3], p[2]]*
     kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]^2) - 
   (kk[b[1], p[3]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]*
     kk[l[1] + l[3], l[1] + l[3]]) - (kk[b[1], l[1]]*kk[p[1], p[3]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
   (kk[b[1], l[3]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], l[1] + l[3]]) + (kk[b[1], p[1]]*kk[p[1], p[3]])/
    (kk[l[3], l[3]]*kk[l[3], p[1]]*kk[l[1] + l[3], l[1] + l[3]]) - 
   (kk[b[1], p[2]]*kk[l[1], p[2]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
     kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
   (kk[b[1], p[2]]*kk[l[3], p[2]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
     kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
   (kk[b[1], p[2]]*kk[l[1], l[1] + l[2] + l[3]]*kk[p[1], p[3]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
     kk[l[1] + l[3], p[2]]) + (kk[b[1], l[1] + l[3]]*kk[l[1], p[2]]*
     kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
   (kk[b[1], p[2]]*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
     kk[l[1] + l[3], p[2]]) - (kk[b[1], l[1] + l[3]]*kk[l[3], p[2]]*
     kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
   (kk[b[1], p[2]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[3]])/
    (kk[l[3], l[3]]*kk[l[3], p[1]]*kk[l[1] + l[3], l[1] + l[3]]*
     kk[l[1] + l[3], p[2]]) + (kk[b[1], p[2]]*kk[l[1] + l[2] + l[3], p[3]]*
     kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]*
     kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
   (kk[b[1], p[2]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
     kk[p[1], p[3]])/(kk[l[3], l[3]]*kk[l[3], p[1]]*
     kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
   (kk[b[1], l[1] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
    (kk[l[3], l[3]]*kk[l[3], p[1]]*kk[l[1] + l[3], l[1] + l[3]]*
     kk[l[1] + l[3], p[2]]) - (2*kk[b[1], p[2]]*kk[l[3], p[1]]*
     kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
     kk[l[1] + l[3], p[2]]^2) - (kk[b[1], p[1]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]) - 
   (kk[b[1], p[1]]*kk[l[1], p[2]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]*kk[l[1] + l[3], p[2]]) + 
   (2*kk[b[1], l[1] + l[3]]*kk[l[3], p[1]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
     kk[l[1] + l[3], p[2]]) + (kk[b[1], p[2]]*kk[l[1] + l[2] + l[3], p[1]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], p[2]]^2) + (kk[b[1], p[2]]*kk[l[1], p[2]]*
     kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]*kk[l[1] + l[3], p[2]]^2) + 
   (kk[b[1], p[2]]*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], p[2]]^2) - (kk[b[1], p[2]]*kk[l[1], l[1] + l[2] + l[3]]*
     kk[p[1], p[2]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
     kk[l[3], p[2]]*kk[l[1] + l[3], p[2]]^2) - 
   (kk[b[1], l[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]) + 
   (kk[b[1], l[1]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]*kk[l[1] + l[3], p[2]]) - 
   (kk[b[1], p[2]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]*
     kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
   (kk[b[1], l[1] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[1] + l[3], l[1] + l[3]]*
     kk[l[1] + l[3], p[2]]))*nc[5] - 
 ((-2*kk[b[1], p[1]]*kk[l[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
     kk[l[1] + l[2], l[1] + l[2]]) + (2*kk[b[1], p[2]]*kk[l[2], p[1]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
   (2*kk[b[1], p[3]]*kk[l[1], p[2]]*kk[l[1] + l[2] + l[3], p[1]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]) - (2*kk[b[1], p[3]]*kk[l[2], p[1]]*
     kk[l[1] + l[2] + l[3], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
   (kk[b[1], p[2]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[1], p[2]]*
     kk[l[1] + l[2], l[1] + l[2]]) + (kk[b[1], l[1]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]) - 
   (kk[b[1], l[2]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
     kk[l[1] + l[2], l[1] + l[2]]) - (kk[b[1], p[1]]*kk[p[1], p[2]])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[1] + l[2], l[1] + l[2]]) + 
   (kk[b[1], p[3]]*kk[l[1], p[3]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
     kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
   (kk[b[1], p[3]]*kk[l[2], p[3]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
     kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
   (kk[b[1], p[3]]*kk[l[1], l[1] + l[2] + l[3]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]) - (kk[b[1], l[1] + l[2]]*kk[l[1], p[3]]*
     kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
   (kk[b[1], p[3]]*kk[l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]) + (kk[b[1], l[1] + l[2]]*kk[l[2], p[3]]*
     kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
   (kk[b[1], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[1], p[2]])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]) - (kk[b[1], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*
     kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[1], p[2]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
   (2*kk[b[1], p[3]]*kk[l[1], p[2]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
     kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
   (kk[b[1], p[2]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
     kk[l[1] + l[2], p[3]]) - (kk[b[1], p[2]]*kk[l[2], p[3]]*kk[p[1], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]) + 
   (2*kk[b[1], l[1] + l[2]]*kk[l[1], p[2]]*kk[p[1], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]) + (kk[b[1], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*
     kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
     kk[l[1] + l[2], p[3]]^2) + (kk[b[1], p[3]]*kk[l[2], p[3]]*
     kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]^2) - 
   (kk[b[1], p[3]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
     kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[1]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
   (kk[b[1], l[1] + l[2]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]) + (2*kk[b[1], p[3]]*kk[l[2], p[1]]*
     kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]^2) + (kk[b[1], p[1]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]) + 
   (kk[b[1], p[1]]*kk[l[1], p[3]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]*kk[l[1] + l[2], p[3]]) - 
   (2*kk[b[1], l[1] + l[2]]*kk[l[2], p[1]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]) - (kk[b[1], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
     kk[l[1] + l[2], p[3]]^2) - (kk[b[1], p[3]]*kk[l[1], p[3]]*
     kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]*kk[l[1] + l[2], p[3]]^2) + 
   (kk[b[1], p[3]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[2]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
   (kk[b[1], l[1] + l[2]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]) - (kk[b[1], p[3]]*kk[l[2], l[1] + l[2] + l[3]]*
     kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]*
     kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]^2) + 
   (kk[b[1], p[3]]*kk[l[1], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]*
     kk[l[1] + l[2], p[3]]^2) + (kk[b[1], l[2]]*kk[p[1], p[3]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*
     kk[l[1] + l[2], p[3]]) - (kk[b[1], l[1]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]*kk[l[1] + l[2], p[3]]))*
  nc[6] - (-(kk[b[1], p[3]]/(kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]])) + 
   (kk[b[1], p[2]]*kk[l[2] + l[3], p[3]])/(kk[l[3], l[3]]*kk[l[3], p[2]]*
     kk[l[2] + l[3], l[2] + l[3]]) - (kk[b[1], p[1]]*kk[l[2] + l[3], p[3]]*
     kk[l[1] + l[2] + l[3], p[2]])/(kk[l[3], l[3]]*kk[l[3], p[2]]*
     kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
   (kk[b[1], p[1]]*kk[l[1] + l[2] + l[3], p[3]])/
    (kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
   (kk[b[1], p[1]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[l[2] + l[3], p[3]]*
     kk[p[1], p[2]])/(kk[l[3], l[3]]*kk[l[3], p[2]]*
     kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
   (kk[b[1], l[2] + l[3]]*kk[l[2] + l[3], p[3]]*kk[p[1], p[2]])/
    (kk[l[3], l[3]]*kk[l[3], p[2]]*kk[l[2] + l[3], l[2] + l[3]]*
     kk[l[2] + l[3], p[1]]) - 
   (kk[b[1], p[1]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]])/
    (kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
   (kk[b[1], l[2] + l[3]]*kk[p[1], p[3]])/(kk[l[3], l[3]]*
     kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
   (kk[b[1], p[2]]*kk[l[3], l[2] + l[3]]*kk[p[2], p[3]])/
    (kk[l[3], l[3]]*kk[l[3], p[2]]^2*kk[l[2] + l[3], l[2] + l[3]]) + 
   (kk[b[1], l[3]]*kk[p[2], p[3]])/(kk[l[3], l[3]]*kk[l[3], p[2]]*
     kk[l[2] + l[3], l[2] + l[3]]) + 
   (kk[b[1], p[1]]*kk[l[3], p[1]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
     kk[p[2], p[3]])/(kk[l[3], l[3]]*kk[l[3], p[2]]*
     kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
   (kk[b[1], p[1]]*kk[l[3], l[1] + l[2] + l[3]]*kk[p[2], p[3]])/
    (kk[l[3], l[3]]*kk[l[3], p[2]]*kk[l[2] + l[3], l[2] + l[3]]*
     kk[l[2] + l[3], p[1]]) - (kk[b[1], l[2] + l[3]]*kk[l[3], p[1]]*
     kk[p[2], p[3]])/(kk[l[3], l[3]]*kk[l[3], p[2]]*
     kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
   (kk[b[1], p[1]]*kk[l[3], l[2] + l[3]]*kk[l[1] + l[2] + l[3], p[2]]*
     kk[p[2], p[3]])/(kk[l[3], l[3]]*kk[l[3], p[2]]^2*
     kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
   (kk[b[1], p[1]]*kk[l[3], l[2] + l[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
     kk[p[1], p[2]]*kk[p[2], p[3]])/(kk[l[3], l[3]]*kk[l[3], p[2]]^2*
     kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
   (kk[b[1], l[2] + l[3]]*kk[l[3], l[2] + l[3]]*kk[p[1], p[2]]*
     kk[p[2], p[3]])/(kk[l[3], l[3]]*kk[l[3], p[2]]^2*
     kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]))*nc[7] - 
 (-(kk[b[1], p[2]]/(kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]])) + 
   (kk[b[1], p[3]]*kk[l[2] + l[3], p[2]])/(kk[l[2], l[2]]*kk[l[2], p[3]]*
     kk[l[2] + l[3], l[2] + l[3]]) + 
   (kk[b[1], p[1]]*kk[l[1] + l[2] + l[3], p[2]])/
    (kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
   (kk[b[1], p[1]]*kk[l[2] + l[3], p[2]]*kk[l[1] + l[2] + l[3], p[3]])/
    (kk[l[2], l[2]]*kk[l[2], p[3]]*kk[l[2] + l[3], l[2] + l[3]]*
     kk[l[2] + l[3], p[1]]) - 
   (kk[b[1], p[1]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]])/
    (kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
   (kk[b[1], l[2] + l[3]]*kk[p[1], p[2]])/(kk[l[2], l[2]]*
     kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
   (kk[b[1], p[1]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*kk[l[2] + l[3], p[2]]*
     kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[3]]*
     kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
   (kk[b[1], l[2] + l[3]]*kk[l[2] + l[3], p[2]]*kk[p[1], p[3]])/
    (kk[l[2], l[2]]*kk[l[2], p[3]]*kk[l[2] + l[3], l[2] + l[3]]*
     kk[l[2] + l[3], p[1]]) - (kk[b[1], p[3]]*kk[l[2], l[2] + l[3]]*
     kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[3]]^2*
     kk[l[2] + l[3], l[2] + l[3]]) + (kk[b[1], l[2]]*kk[p[2], p[3]])/
    (kk[l[2], l[2]]*kk[l[2], p[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
   (kk[b[1], p[1]]*kk[l[2], p[1]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
     kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[3]]*
     kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) - 
   (kk[b[1], p[1]]*kk[l[2], l[1] + l[2] + l[3]]*kk[p[2], p[3]])/
    (kk[l[2], l[2]]*kk[l[2], p[3]]*kk[l[2] + l[3], l[2] + l[3]]*
     kk[l[2] + l[3], p[1]]) - (kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]*
     kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[3]]*
     kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
   (kk[b[1], p[1]]*kk[l[2], l[2] + l[3]]*kk[l[1] + l[2] + l[3], p[3]]*
     kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[3]]^2*
     kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
   (kk[b[1], p[1]]*kk[l[2], l[2] + l[3]]*kk[l[2] + l[3], l[1] + l[2] + l[3]]*
     kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[3]]^2*
     kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]^2) + 
   (kk[b[1], l[2] + l[3]]*kk[l[2], l[2] + l[3]]*kk[p[1], p[3]]*
     kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[3]]^2*
     kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]))*nc[8] - 
 (-(kk[b[1], p[3]]/(kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]])) + 
   (kk[b[1], p[1]]*kk[l[1] + l[3], p[3]])/(kk[l[3], l[3]]*kk[l[3], p[1]]*
     kk[l[1] + l[3], l[1] + l[3]]) - (kk[b[1], p[2]]*kk[l[1] + l[3], p[3]]*
     kk[l[1] + l[2] + l[3], p[1]])/(kk[l[3], l[3]]*kk[l[3], p[1]]*
     kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
   (kk[b[1], p[2]]*kk[l[1] + l[2] + l[3], p[3]])/
    (kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
   (kk[b[1], p[2]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[l[1] + l[3], p[3]]*
     kk[p[1], p[2]])/(kk[l[3], l[3]]*kk[l[3], p[1]]*
     kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
   (kk[b[1], l[1] + l[3]]*kk[l[1] + l[3], p[3]]*kk[p[1], p[2]])/
    (kk[l[3], l[3]]*kk[l[3], p[1]]*kk[l[1] + l[3], l[1] + l[3]]*
     kk[l[1] + l[3], p[2]]) - (kk[b[1], p[1]]*kk[l[3], l[1] + l[3]]*
     kk[p[1], p[3]])/(kk[l[3], l[3]]*kk[l[3], p[1]]^2*
     kk[l[1] + l[3], l[1] + l[3]]) + (kk[b[1], l[3]]*kk[p[1], p[3]])/
    (kk[l[3], l[3]]*kk[l[3], p[1]]*kk[l[1] + l[3], l[1] + l[3]]) + 
   (kk[b[1], p[2]]*kk[l[3], p[2]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
     kk[p[1], p[3]])/(kk[l[3], l[3]]*kk[l[3], p[1]]*
     kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
   (kk[b[1], p[2]]*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]])/
    (kk[l[3], l[3]]*kk[l[3], p[1]]*kk[l[1] + l[3], l[1] + l[3]]*
     kk[l[1] + l[3], p[2]]) - (kk[b[1], l[1] + l[3]]*kk[l[3], p[2]]*
     kk[p[1], p[3]])/(kk[l[3], l[3]]*kk[l[3], p[1]]*
     kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
   (kk[b[1], p[2]]*kk[l[3], l[1] + l[3]]*kk[l[1] + l[2] + l[3], p[1]]*
     kk[p[1], p[3]])/(kk[l[3], l[3]]*kk[l[3], p[1]]^2*
     kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
   (kk[b[1], p[2]]*kk[l[3], l[1] + l[3]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
     kk[p[1], p[2]]*kk[p[1], p[3]])/(kk[l[3], l[3]]*kk[l[3], p[1]]^2*
     kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
   (kk[b[1], l[1] + l[3]]*kk[l[3], l[1] + l[3]]*kk[p[1], p[2]]*
     kk[p[1], p[3]])/(kk[l[3], l[3]]*kk[l[3], p[1]]^2*
     kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
   (kk[b[1], p[2]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[2], p[3]])/
    (kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
   (kk[b[1], l[1] + l[3]]*kk[p[2], p[3]])/(kk[l[3], l[3]]*
     kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]))*nc[9] - 
 (-(kk[b[1], p[1]]/(kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]])) + 
   (kk[b[1], p[3]]*kk[l[1] + l[3], p[1]])/(kk[l[1], l[1]]*kk[l[1], p[3]]*
     kk[l[1] + l[3], l[1] + l[3]]) + 
   (kk[b[1], p[2]]*kk[l[1] + l[2] + l[3], p[1]])/
    (kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
   (kk[b[1], p[2]]*kk[l[1] + l[3], p[1]]*kk[l[1] + l[2] + l[3], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[1] + l[3], l[1] + l[3]]*
     kk[l[1] + l[3], p[2]]) - 
   (kk[b[1], p[2]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) + 
   (kk[b[1], l[1] + l[3]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*
     kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
   (kk[b[1], p[3]]*kk[l[1], l[1] + l[3]]*kk[p[1], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]^2*kk[l[1] + l[3], l[1] + l[3]]) + 
   (kk[b[1], l[1]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]*
     kk[l[1] + l[3], l[1] + l[3]]) + 
   (kk[b[1], p[2]]*kk[l[1], p[2]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*
     kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]*
     kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
   (kk[b[1], p[2]]*kk[l[1], l[1] + l[2] + l[3]]*kk[p[1], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[1] + l[3], l[1] + l[3]]*
     kk[l[1] + l[3], p[2]]) - (kk[b[1], l[1] + l[3]]*kk[l[1], p[2]]*
     kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]*
     kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
   (kk[b[1], p[2]]*kk[l[1], l[1] + l[3]]*kk[l[1] + l[2] + l[3], p[3]]*
     kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]^2*
     kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
   (kk[b[1], p[2]]*kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[l[1] + l[3], p[1]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]*
     kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]^2) - 
   (kk[b[1], l[1] + l[3]]*kk[l[1] + l[3], p[1]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[1] + l[3], l[1] + l[3]]*
     kk[l[1] + l[3], p[2]]) - (kk[b[1], p[2]]*kk[l[1], l[1] + l[3]]*
     kk[l[1] + l[3], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]^2*kk[l[1] + l[3], l[1] + l[3]]*
     kk[l[1] + l[3], p[2]]^2) + (kk[b[1], l[1] + l[3]]*kk[l[1], l[1] + l[3]]*
     kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]^2*
     kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]))*nc[10] - 
 (-(kk[b[1], p[1]]/(kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]])) + 
   (kk[b[1], p[2]]*kk[l[1] + l[2], p[1]])/(kk[l[1], l[1]]*kk[l[1], p[2]]*
     kk[l[1] + l[2], l[1] + l[2]]) + 
   (kk[b[1], p[3]]*kk[l[1] + l[2] + l[3], p[1]])/
    (kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
   (kk[b[1], p[3]]*kk[l[1] + l[2], p[1]]*kk[l[1] + l[2] + l[3], p[2]])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]) - (kk[b[1], p[2]]*kk[l[1], l[1] + l[2]]*
     kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[1], p[2]]^2*
     kk[l[1] + l[2], l[1] + l[2]]) + (kk[b[1], l[1]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[1] + l[2], l[1] + l[2]]) + 
   (kk[b[1], p[3]]*kk[l[1], p[3]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
     kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[1], p[2]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
   (kk[b[1], p[3]]*kk[l[1], l[1] + l[2] + l[3]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]) - (kk[b[1], l[1] + l[2]]*kk[l[1], p[3]]*
     kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[1], p[2]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
   (kk[b[1], p[3]]*kk[l[1], l[1] + l[2]]*kk[l[1] + l[2] + l[3], p[2]]*
     kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[1], p[2]]^2*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
   (kk[b[1], p[3]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[3]])/
    (kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
   (kk[b[1], l[1] + l[2]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
   (kk[b[1], p[3]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[l[1] + l[2], p[1]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[2]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
   (kk[b[1], l[1] + l[2]]*kk[l[1] + l[2], p[1]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]) - (kk[b[1], p[3]]*kk[l[1], l[1] + l[2]]*
     kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]^2*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]^2) + (kk[b[1], l[1] + l[2]]*kk[l[1], l[1] + l[2]]*
     kk[p[1], p[2]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[2]]^2*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]))*nc[11] - 
 (-(kk[b[1], p[2]]/(kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]])) + 
   (kk[b[1], p[1]]*kk[l[1] + l[2], p[2]])/(kk[l[2], l[2]]*kk[l[2], p[1]]*
     kk[l[1] + l[2], l[1] + l[2]]) - (kk[b[1], p[3]]*kk[l[1] + l[2], p[2]]*
     kk[l[1] + l[2] + l[3], p[1]])/(kk[l[2], l[2]]*kk[l[2], p[1]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
   (kk[b[1], p[3]]*kk[l[1] + l[2] + l[3], p[2]])/
    (kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
   (kk[b[1], p[1]]*kk[l[2], l[1] + l[2]]*kk[p[1], p[2]])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]^2*kk[l[1] + l[2], l[1] + l[2]]) + 
   (kk[b[1], l[2]]*kk[p[1], p[2]])/(kk[l[2], l[2]]*kk[l[2], p[1]]*
     kk[l[1] + l[2], l[1] + l[2]]) + 
   (kk[b[1], p[3]]*kk[l[2], p[3]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*
     kk[p[1], p[2]])/(kk[l[2], l[2]]*kk[l[2], p[1]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
   (kk[b[1], p[3]]*kk[l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]) - (kk[b[1], l[1] + l[2]]*kk[l[2], p[3]]*
     kk[p[1], p[2]])/(kk[l[2], l[2]]*kk[l[2], p[1]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
   (kk[b[1], p[3]]*kk[l[2], l[1] + l[2]]*kk[l[1] + l[2] + l[3], p[1]]*
     kk[p[1], p[2]])/(kk[l[2], l[2]]*kk[l[2], p[1]]^2*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
   (kk[b[1], p[3]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[l[1] + l[2], p[2]]*
     kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[1]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) - 
   (kk[b[1], l[1] + l[2]]*kk[l[1] + l[2], p[2]]*kk[p[1], p[3]])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]) - (kk[b[1], p[3]]*kk[l[2], l[1] + l[2]]*
     kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]^2*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]^2) + (kk[b[1], l[1] + l[2]]*kk[l[2], l[1] + l[2]]*
     kk[p[1], p[2]]*kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[1]]^2*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
   (kk[b[1], p[3]]*kk[l[1] + l[2], l[1] + l[2] + l[3]]*kk[p[2], p[3]])/
    (kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]^2) + 
   (kk[b[1], l[1] + l[2]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]))*nc[12] - 
 ((2*kk[b[1], p[2]]*kk[l[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], l[1] + l[3]]) - (2*kk[b[1], p[3]]*kk[l[1] + l[3], p[2]])/
    (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) - 
   (2*kk[b[1], p[2]]*kk[l[2], p[1]]*kk[l[1] + l[3], p[3]])/
    (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]*
     kk[l[1] + l[3], l[1] + l[3]]) + (2*kk[b[1], p[1]]*kk[l[1] + l[3], p[2]]*
     kk[l[1] + l[3], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]*
     kk[l[1] + l[3], l[1] + l[3]]) - (kk[b[1], p[3]]*kk[p[1], p[2]])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]) + 
   (kk[b[1], l[2]]*kk[l[1] + l[3], p[3]]*kk[p[1], p[2]])/
    (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]*
     kk[l[1] + l[3], l[1] + l[3]]) - 
   (kk[b[1], l[1] + l[3]]*kk[l[1] + l[3], p[3]]*kk[p[1], p[2]])/
    (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]*
     kk[l[1] + l[3], l[1] + l[3]]) - (kk[b[1], p[2]]*kk[l[1] + l[3], p[3]]*
     kk[p[1], p[2]])/(kk[l[3], l[3]]*kk[l[3], p[1]]*
     kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
   (kk[b[1], p[1]]*kk[l[2], p[3]]*kk[p[1], p[2]])/
    (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]) + 
   (kk[b[1], p[1]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]*kk[l[3], p[1]]) + 
   (2*kk[b[1], p[2]]*kk[l[2], p[1]]*kk[l[3], l[1] + l[3]]*kk[p[1], p[3]])/
    (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]^2*
     kk[l[1] + l[3], l[1] + l[3]]) - (2*kk[b[1], p[2]]*kk[l[2], l[3]]*
     kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]*
     kk[l[1] + l[3], l[1] + l[3]]) + 
   (kk[b[1], l[2]]*kk[l[3], p[2]]*kk[p[1], p[3]])/
    (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]*
     kk[l[1] + l[3], l[1] + l[3]]) - (kk[b[1], l[1] + l[3]]*kk[l[3], p[2]]*
     kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]*
     kk[l[1] + l[3], l[1] + l[3]]) - 
   (kk[b[1], p[2]]*kk[l[3], p[2]]*kk[p[1], p[3]])/
    (kk[l[3], l[3]]*kk[l[3], p[1]]*kk[l[1] + l[3], l[1] + l[3]]*
     kk[l[1] + l[3], p[2]]) - (2*kk[b[1], p[1]]*kk[l[3], l[1] + l[3]]*
     kk[l[1] + l[3], p[2]]*kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[3], p[1]]^2*kk[l[1] + l[3], l[1] + l[3]]) + 
   (2*kk[b[1], l[3]]*kk[l[1] + l[3], p[2]]*kk[p[1], p[3]])/
    (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]*
     kk[l[1] + l[3], l[1] + l[3]]) + 
   (kk[b[1], p[1]]*kk[l[3], p[2]]*kk[p[1], p[3]])/
    (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]) - 
   (kk[b[1], p[1]]*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
     kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]*
     kk[l[3], p[1]]^2) + (kk[b[1], l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]*kk[l[3], p[1]]) - 
   (kk[b[1], l[2]]*kk[l[3], l[1] + l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
    (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]^2*
     kk[l[1] + l[3], l[1] + l[3]]) + 
   (kk[b[1], l[1] + l[3]]*kk[l[3], l[1] + l[3]]*kk[p[1], p[2]]*
     kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]^2*
     kk[l[1] + l[3], l[1] + l[3]]) + (kk[b[1], p[2]]*kk[l[3], l[1] + l[3]]*
     kk[p[1], p[2]]*kk[p[1], p[3]])/(kk[l[3], l[3]]*kk[l[3], p[1]]^2*
     kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
   (kk[b[1], p[1]]*kk[l[2], l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
    (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]^2*kk[l[2] + l[3], p[1]]) - 
   (kk[b[1], l[2]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], l[1] + l[3]]) + (kk[b[1], l[1] + l[3]]*kk[p[2], p[3]])/
    (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]) + 
   (kk[b[1], p[2]]*kk[p[2], p[3]])/(kk[l[3], l[3]]*
     kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
   (kk[b[1], p[1]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[2] + l[3], p[1]]))*nc[13] - 
 ((-2*kk[b[1], p[1]]*kk[l[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
     kk[l[2] + l[3], l[2] + l[3]]) + (2*kk[b[1], p[3]]*kk[l[2] + l[3], p[1]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) + 
   (2*kk[b[1], p[1]]*kk[l[1], p[2]]*kk[l[2] + l[3], p[3]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]*
     kk[l[2] + l[3], l[2] + l[3]]) - (2*kk[b[1], p[2]]*kk[l[2] + l[3], p[1]]*
     kk[l[2] + l[3], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]*
     kk[l[2] + l[3], l[2] + l[3]]) + (kk[b[1], p[3]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[3], l[3]]) + 
   (kk[b[1], p[2]]*kk[l[1], p[3]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]*kk[l[1] + l[3], p[2]]) - 
   (kk[b[1], l[1]]*kk[l[2] + l[3], p[3]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]*
     kk[l[2] + l[3], l[2] + l[3]]) + 
   (kk[b[1], l[2] + l[3]]*kk[l[2] + l[3], p[3]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]*
     kk[l[2] + l[3], l[2] + l[3]]) + (kk[b[1], p[1]]*kk[l[2] + l[3], p[3]]*
     kk[p[1], p[2]])/(kk[l[3], l[3]]*kk[l[3], p[2]]*
     kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
   (kk[b[1], p[2]]*kk[l[1] + l[2] + l[3], p[3]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[3], l[3]]*kk[l[3], p[2]]) + 
   (kk[b[1], p[2]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], p[2]]) + (kk[b[1], l[1]]*kk[p[1], p[3]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]) - 
   (kk[b[1], l[2] + l[3]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
     kk[l[2] + l[3], l[2] + l[3]]) - (kk[b[1], p[1]]*kk[p[1], p[3]])/
    (kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
   (kk[b[1], p[2]]*kk[l[3], p[1]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]*kk[l[1] + l[3], p[2]]) - 
   (2*kk[b[1], p[1]]*kk[l[1], p[2]]*kk[l[3], l[2] + l[3]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]^2*
     kk[l[2] + l[3], l[2] + l[3]]) + (2*kk[b[1], p[1]]*kk[l[1], l[3]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]*
     kk[l[2] + l[3], l[2] + l[3]]) - 
   (kk[b[1], l[1]]*kk[l[3], p[1]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]*
     kk[l[2] + l[3], l[2] + l[3]]) + (kk[b[1], l[2] + l[3]]*kk[l[3], p[1]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]*
     kk[l[2] + l[3], l[2] + l[3]]) + 
   (kk[b[1], p[1]]*kk[l[3], p[1]]*kk[p[2], p[3]])/
    (kk[l[3], l[3]]*kk[l[3], p[2]]*kk[l[2] + l[3], l[2] + l[3]]*
     kk[l[2] + l[3], p[1]]) + (2*kk[b[1], p[2]]*kk[l[3], l[2] + l[3]]*
     kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
     kk[l[3], p[2]]^2*kk[l[2] + l[3], l[2] + l[3]]) - 
   (2*kk[b[1], l[3]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]*
     kk[l[2] + l[3], l[2] + l[3]]) + 
   (kk[b[1], p[2]]*kk[l[3], l[1] + l[2] + l[3]]*kk[p[1], p[2]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[3], l[3]]*
     kk[l[3], p[2]]^2) - (kk[b[1], l[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[3], l[3]]*kk[l[3], p[2]]) - 
   (kk[b[1], p[2]]*kk[l[1], l[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]^2*kk[l[1] + l[3], p[2]]) + 
   (kk[b[1], l[1]]*kk[l[3], l[2] + l[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]^2*
     kk[l[2] + l[3], l[2] + l[3]]) - 
   (kk[b[1], l[2] + l[3]]*kk[l[3], l[2] + l[3]]*kk[p[1], p[2]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]^2*
     kk[l[2] + l[3], l[2] + l[3]]) - (kk[b[1], p[1]]*kk[l[3], l[2] + l[3]]*
     kk[p[1], p[2]]*kk[p[2], p[3]])/(kk[l[3], l[3]]*kk[l[3], p[2]]^2*
     kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]))*nc[14] - 
 ((-2*kk[b[1], p[1]]*kk[l[1] + l[2], p[3]])/(kk[l[1], l[1]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[3], l[3]]) + 
   (2*kk[b[1], p[2]]*kk[l[1] + l[2], p[1]]*kk[l[1] + l[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[3], l[3]]) + (2*kk[b[1], p[3]]*kk[l[3], p[1]])/
    (kk[l[1], l[1]]*kk[l[1] + l[2], l[1] + l[2]]*kk[l[3], l[3]]) - 
   (2*kk[b[1], p[3]]*kk[l[1] + l[2], p[1]]*kk[l[3], p[2]])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[3], l[3]]) - (kk[b[1], p[3]]*kk[l[1], p[3]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]) - (2*kk[b[1], p[3]]*kk[l[1], l[3]]*
     kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[1], p[2]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[3], l[3]]) - 
   (kk[b[1], l[1] + l[2]]*kk[l[1], p[3]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[3], l[3]]) + (kk[b[1], l[3]]*kk[l[1], p[3]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[3], l[3]]) - (2*kk[b[1], p[2]]*kk[l[1], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[1], p[2]]^2*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[3], l[3]]) + 
   (2*kk[b[1], l[1]]*kk[l[1] + l[2], p[3]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[3], l[3]]) + (2*kk[b[1], p[3]]*kk[l[1], l[1] + l[2]]*kk[l[3], p[2]]*
     kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[1], p[2]]^2*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[3], l[3]]) + 
   (kk[b[1], p[2]]*kk[l[1], p[3]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]) + 
   (kk[b[1], p[3]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) + 
   (kk[b[1], l[1] + l[2]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[3], l[3]]) - 
   (kk[b[1], l[3]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[3], l[3]]) - 
   (kk[b[1], p[2]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], p[2]]) - (kk[b[1], p[3]]*kk[l[1] + l[2], p[1]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[2]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
   (kk[b[1], l[1] + l[2]]*kk[l[1] + l[2], p[1]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[3], l[3]]) + (kk[b[1], l[3]]*kk[l[1] + l[2], p[1]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[3], l[3]]) - (kk[b[1], p[1]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]) - 
   (kk[b[1], p[2]]*kk[l[3], p[1]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]) + 
   (kk[b[1], p[2]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[3], l[3]]*kk[l[3], p[2]]) + 
   (kk[b[1], p[3]]*kk[l[1], l[1] + l[2]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]^2*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]) + (kk[b[1], l[1] + l[2]]*kk[l[1], l[1] + l[2]]*
     kk[p[1], p[2]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[2]]^2*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[3], l[3]]) - 
   (kk[b[1], l[3]]*kk[l[1], l[1] + l[2]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]^2*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[3], l[3]]) - (kk[b[1], p[2]]*kk[l[1], l[1] + l[2] + l[3]]*
     kk[p[1], p[2]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[2]]^2*
     kk[l[3], l[3]]*kk[l[3], p[2]]) + 
   (kk[b[1], l[1]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[3], l[3]]*kk[l[3], p[2]]) + 
   (kk[b[1], p[2]]*kk[l[1], l[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]^2*kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]))*
  nc[15] - ((-2*kk[b[1], p[2]]*kk[l[2], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
     kk[l[1] + l[3], l[1] + l[3]]) + (2*kk[b[1], p[2]]*kk[l[2], p[3]]*
     kk[l[1] + l[3], p[1]])/(kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*
     kk[l[1] + l[3], l[1] + l[3]]) + (2*kk[b[1], p[1]]*kk[l[1] + l[3], p[2]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[3], l[1] + l[3]]) - 
   (2*kk[b[1], p[3]]*kk[l[1] + l[3], p[1]]*kk[l[1] + l[3], p[2]])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*
     kk[l[1] + l[3], l[1] + l[3]]) + (kk[b[1], p[3]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]) + 
   (kk[b[1], l[2]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
     kk[l[1] + l[3], l[1] + l[3]]) - (kk[b[1], l[1] + l[3]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[3], l[1] + l[3]]) - 
   (kk[b[1], p[2]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*
     kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
   (kk[b[1], p[3]]*kk[l[1], p[2]]*kk[p[1], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]) + 
   (2*kk[b[1], p[2]]*kk[l[1], l[2]]*kk[p[1], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*
     kk[l[1] + l[3], l[1] + l[3]]) - 
   (kk[b[1], l[2]]*kk[l[1], p[2]]*kk[p[1], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*
     kk[l[1] + l[3], l[1] + l[3]]) + (kk[b[1], l[1] + l[3]]*kk[l[1], p[2]]*
     kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*
     kk[l[1] + l[3], l[1] + l[3]]) - (2*kk[b[1], p[2]]*kk[l[1], l[1] + l[3]]*
     kk[l[2], p[3]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]^2*
     kk[l[2], l[2]]*kk[l[1] + l[3], l[1] + l[3]]) + 
   (kk[b[1], p[2]]*kk[l[1], p[2]]*kk[p[1], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[1] + l[3], l[1] + l[3]]*
     kk[l[1] + l[3], p[2]]) + (2*kk[b[1], p[3]]*kk[l[1], l[1] + l[3]]*
     kk[l[1] + l[3], p[2]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]^2*
     kk[l[2], l[2]]*kk[l[1] + l[3], l[1] + l[3]]) - 
   (2*kk[b[1], l[1]]*kk[l[1] + l[3], p[2]]*kk[p[1], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*
     kk[l[1] + l[3], l[1] + l[3]]) + (kk[b[1], p[1]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]) + 
   (kk[b[1], p[3]]*kk[l[2], p[1]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]) - 
   (kk[b[1], l[2]]*kk[l[1] + l[3], p[1]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*
     kk[l[1] + l[3], l[1] + l[3]]) + 
   (kk[b[1], l[1] + l[3]]*kk[l[1] + l[3], p[1]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*
     kk[l[1] + l[3], l[1] + l[3]]) + (kk[b[1], p[2]]*kk[l[1] + l[3], p[1]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]*
     kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
   (kk[b[1], p[3]]*kk[l[1] + l[2] + l[3], p[1]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*kk[l[2], p[3]]) + 
   (kk[b[1], p[3]]*kk[l[1], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]^2*kk[l[2], l[2]]*
     kk[l[2], p[3]]) - (kk[b[1], l[1]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*kk[l[2], p[3]]) - 
   (kk[b[1], p[3]]*kk[l[1], l[2]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]^2*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]) + 
   (kk[b[1], l[2]]*kk[l[1], l[1] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]^2*kk[l[2], l[2]]*
     kk[l[1] + l[3], l[1] + l[3]]) - 
   (kk[b[1], l[1] + l[3]]*kk[l[1], l[1] + l[3]]*kk[p[1], p[3]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]^2*kk[l[2], l[2]]*
     kk[l[1] + l[3], l[1] + l[3]]) - (kk[b[1], p[2]]*kk[l[1], l[1] + l[3]]*
     kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]^2*
     kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]))*nc[16] - 
 ((2*kk[b[1], p[2]]*kk[l[1] + l[2], p[3]])/(kk[l[2], l[2]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[3], l[3]]) - 
   (2*kk[b[1], p[1]]*kk[l[1] + l[2], p[2]]*kk[l[1] + l[2], p[3]])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[3], l[3]]) + (2*kk[b[1], p[3]]*kk[l[1] + l[2], p[2]]*
     kk[l[3], p[1]])/(kk[l[2], l[2]]*kk[l[2], p[1]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[3], l[3]]) - 
   (2*kk[b[1], p[3]]*kk[l[3], p[2]])/(kk[l[2], l[2]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[3], l[3]]) + 
   (kk[b[1], p[3]]*kk[l[2], p[3]]*kk[p[1], p[2]])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]) + (2*kk[b[1], p[3]]*kk[l[2], l[3]]*
     kk[p[1], p[2]])/(kk[l[2], l[2]]*kk[l[2], p[1]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[3], l[3]]) + 
   (kk[b[1], l[1] + l[2]]*kk[l[2], p[3]]*kk[p[1], p[2]])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[3], l[3]]) - (kk[b[1], l[3]]*kk[l[2], p[3]]*kk[p[1], p[2]])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[3], l[3]]) + (2*kk[b[1], p[1]]*kk[l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]*kk[p[1], p[2]])/(kk[l[2], l[2]]*kk[l[2], p[1]]^2*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[3], l[3]]) - 
   (2*kk[b[1], l[2]]*kk[l[1] + l[2], p[3]]*kk[p[1], p[2]])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[3], l[3]]) - (2*kk[b[1], p[3]]*kk[l[2], l[1] + l[2]]*kk[l[3], p[1]]*
     kk[p[1], p[2]])/(kk[l[2], l[2]]*kk[l[2], p[1]]^2*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[3], l[3]]) - 
   (kk[b[1], p[1]]*kk[l[2], p[3]]*kk[p[1], p[2]])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]) + 
   (kk[b[1], p[3]]*kk[l[1] + l[2], p[2]]*kk[p[1], p[3]])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]) + (kk[b[1], l[1] + l[2]]*kk[l[1] + l[2], p[2]]*
     kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[1]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[3], l[3]]) - 
   (kk[b[1], l[3]]*kk[l[1] + l[2], p[2]]*kk[p[1], p[3]])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[3], l[3]]) + (kk[b[1], p[2]]*kk[p[1], p[3]])/
    (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]) + 
   (kk[b[1], p[1]]*kk[l[3], p[2]]*kk[p[1], p[3]])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]) - 
   (kk[b[1], p[1]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]*kk[l[3], p[1]]) - 
   (kk[b[1], p[3]]*kk[l[2], l[1] + l[2]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]^2*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]) - (kk[b[1], l[1] + l[2]]*kk[l[2], l[1] + l[2]]*
     kk[p[1], p[2]]*kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[1]]^2*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[3], l[3]]) + 
   (kk[b[1], l[3]]*kk[l[2], l[1] + l[2]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]^2*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[3], l[3]]) + (kk[b[1], p[1]]*kk[l[2], l[1] + l[2] + l[3]]*
     kk[p[1], p[2]]*kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[1]]^2*
     kk[l[3], l[3]]*kk[l[3], p[1]]) - 
   (kk[b[1], l[2]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]*kk[l[3], p[1]]) - 
   (kk[b[1], p[1]]*kk[l[2], l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]^2*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]) - 
   (kk[b[1], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[1] + l[2], p[3]]) - 
   (kk[b[1], l[1] + l[2]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[3], l[3]]) + 
   (kk[b[1], l[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[3], l[3]]) + 
   (kk[b[1], p[1]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[2] + l[3], p[1]]))*nc[17] - 
 ((2*kk[b[1], p[1]]*kk[l[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
     kk[l[2] + l[3], l[2] + l[3]]) - (2*kk[b[1], p[2]]*kk[l[2] + l[3], p[1]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) - 
   (2*kk[b[1], p[1]]*kk[l[1], p[3]]*kk[l[2] + l[3], p[2]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]*
     kk[l[2] + l[3], l[2] + l[3]]) + (2*kk[b[1], p[3]]*kk[l[2] + l[3], p[1]]*
     kk[l[2] + l[3], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]*
     kk[l[2] + l[3], l[2] + l[3]]) - (kk[b[1], p[3]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]) - 
   (kk[b[1], l[1]]*kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
     kk[l[2] + l[3], l[2] + l[3]]) + (kk[b[1], l[2] + l[3]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2] + l[3], l[2] + l[3]]) + 
   (kk[b[1], p[1]]*kk[p[1], p[2]])/(kk[l[2], l[2]]*
     kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
   (kk[b[1], p[2]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]*
     kk[l[2], l[2]]) - (kk[b[1], p[3]]*kk[l[1], p[2]]*kk[p[1], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]*kk[l[1] + l[2], p[3]]) + 
   (kk[b[1], l[1]]*kk[l[2] + l[3], p[2]]*kk[p[1], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]*
     kk[l[2] + l[3], l[2] + l[3]]) - 
   (kk[b[1], l[2] + l[3]]*kk[l[2] + l[3], p[2]]*kk[p[1], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]*
     kk[l[2] + l[3], l[2] + l[3]]) - (kk[b[1], p[1]]*kk[l[2] + l[3], p[2]]*
     kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[3]]*
     kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
   (kk[b[1], p[3]]*kk[l[1] + l[2] + l[3], p[2]]*kk[p[1], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*kk[l[2], p[3]]) + 
   (kk[b[1], p[3]]*kk[l[2], p[1]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]*kk[l[1] + l[2], p[3]]) + 
   (2*kk[b[1], p[1]]*kk[l[1], p[3]]*kk[l[2], l[2] + l[3]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]^2*
     kk[l[2] + l[3], l[2] + l[3]]) - (2*kk[b[1], p[1]]*kk[l[1], l[2]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]*
     kk[l[2] + l[3], l[2] + l[3]]) + 
   (kk[b[1], l[1]]*kk[l[2], p[1]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]*
     kk[l[2] + l[3], l[2] + l[3]]) - (kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]*
     kk[l[2] + l[3], l[2] + l[3]]) - 
   (kk[b[1], p[1]]*kk[l[2], p[1]]*kk[p[2], p[3]])/
    (kk[l[2], l[2]]*kk[l[2], p[3]]*kk[l[2] + l[3], l[2] + l[3]]*
     kk[l[2] + l[3], p[1]]) - (2*kk[b[1], p[3]]*kk[l[2], l[2] + l[3]]*
     kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
     kk[l[2], p[3]]^2*kk[l[2] + l[3], l[2] + l[3]]) + 
   (2*kk[b[1], l[2]]*kk[l[2] + l[3], p[1]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]*
     kk[l[2] + l[3], l[2] + l[3]]) - 
   (kk[b[1], p[3]]*kk[l[2], l[1] + l[2] + l[3]]*kk[p[1], p[3]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*
     kk[l[2], p[3]]^2) + (kk[b[1], l[2]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*kk[l[2], p[3]]) + 
   (kk[b[1], p[3]]*kk[l[1], l[2]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]^2*kk[l[1] + l[2], p[3]]) - 
   (kk[b[1], l[1]]*kk[l[2], l[2] + l[3]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]^2*
     kk[l[2] + l[3], l[2] + l[3]]) + 
   (kk[b[1], l[2] + l[3]]*kk[l[2], l[2] + l[3]]*kk[p[1], p[3]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]^2*
     kk[l[2] + l[3], l[2] + l[3]]) + (kk[b[1], p[1]]*kk[l[2], l[2] + l[3]]*
     kk[p[1], p[3]]*kk[p[2], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[3]]^2*
     kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]))*nc[18] - 
 ((-4*kk[b[1], p[1]]*kk[l[1], p[2]]*kk[l[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[2] + l[3], l[2] + l[3]]) + (4*kk[b[1], p[1]]*kk[l[1], p[3]]*
     kk[l[3], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[2] + l[3], l[2] + l[3]]) + (4*kk[b[1], p[2]]*kk[l[2], p[3]]*
     kk[l[2] + l[3], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[2] + l[3], l[2] + l[3]]) - (4*kk[b[1], p[3]]*kk[l[3], p[2]]*
     kk[l[2] + l[3], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[2] + l[3], l[2] + l[3]]) + (kk[b[1], p[3]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[3], l[3]]) + 
   (2*kk[b[1], l[1]]*kk[l[2], p[3]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[2] + l[3], l[2] + l[3]]) - (2*kk[b[1], l[2] + l[3]]*kk[l[2], p[3]]*
     kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[2] + l[3], l[2] + l[3]]) - (2*kk[b[1], p[1]]*kk[l[2], p[3]]*
     kk[p[1], p[2]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) - 
   (kk[b[1], p[2]]*kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
     kk[l[3], l[3]]) - (2*kk[b[1], l[1]]*kk[l[3], p[2]]*kk[p[1], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[2] + l[3], l[2] + l[3]]) + (2*kk[b[1], l[2] + l[3]]*kk[l[3], p[2]]*
     kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[2] + l[3], l[2] + l[3]]) + (2*kk[b[1], p[1]]*kk[l[3], p[2]]*
     kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[2] + l[3], l[2] + l[3]]*kk[l[2] + l[3], p[1]]) + 
   (2*kk[b[1], p[1]]*kk[l[1], p[3]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]*
     kk[l[2] + l[3], l[2] + l[3]]) + (2*kk[b[1], p[1]]*kk[l[1], l[2]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[2] + l[3], l[2] + l[3]]) - (2*kk[b[1], p[1]]*kk[l[1], l[3]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[2] + l[3], l[2] + l[3]]) - 
   (kk[b[1], l[1]]*kk[l[2], p[1]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[2] + l[3], l[2] + l[3]]) + (kk[b[1], l[2] + l[3]]*kk[l[2], p[1]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[2] + l[3], l[2] + l[3]]) + 
   (kk[b[1], l[1]]*kk[l[3], p[1]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[2] + l[3], l[2] + l[3]]) - (kk[b[1], l[2] + l[3]]*kk[l[3], p[1]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[2] + l[3], l[2] + l[3]]) - (2*kk[b[1], p[1]]*kk[l[1], p[2]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]*
     kk[l[2] + l[3], l[2] + l[3]]) + 
   (kk[b[1], p[1]]*kk[l[2], p[1]]*kk[p[2], p[3]])/
    (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
     kk[l[2] + l[3], p[1]]) - (kk[b[1], p[1]]*kk[l[3], p[1]]*kk[p[2], p[3]])/
    (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[2] + l[3], l[2] + l[3]]*
     kk[l[2] + l[3], p[1]]) - (2*kk[b[1], p[3]]*kk[l[2] + l[3], p[1]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]*
     kk[l[2] + l[3], l[2] + l[3]]) - (2*kk[b[1], l[2]]*kk[l[2] + l[3], p[1]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[2] + l[3], l[2] + l[3]]) + (2*kk[b[1], l[3]]*kk[l[2] + l[3], p[1]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[2] + l[3], l[2] + l[3]]) + (2*kk[b[1], p[2]]*kk[l[2] + l[3], p[1]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]*
     kk[l[2] + l[3], l[2] + l[3]]) + 
   (kk[b[1], p[2]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]*kk[l[1] + l[3], p[2]]) + 
   (kk[b[1], l[1]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]*
     kk[l[2] + l[3], l[2] + l[3]]) - (kk[b[1], l[2] + l[3]]*kk[p[1], p[2]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[3], p[2]]*
     kk[l[2] + l[3], l[2] + l[3]]) - 
   (kk[b[1], p[1]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
    (kk[l[3], l[3]]*kk[l[3], p[2]]*kk[l[2] + l[3], l[2] + l[3]]*
     kk[l[2] + l[3], p[1]]) - (kk[b[1], p[3]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]*kk[l[1] + l[2], p[3]]) - 
   (kk[b[1], l[1]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]*
     kk[l[2] + l[3], l[2] + l[3]]) + (kk[b[1], l[2] + l[3]]*kk[p[1], p[3]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[2], p[3]]*
     kk[l[2] + l[3], l[2] + l[3]]) + 
   (kk[b[1], p[1]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
    (kk[l[2], l[2]]*kk[l[2], p[3]]*kk[l[2] + l[3], l[2] + l[3]]*
     kk[l[2] + l[3], p[1]]))*nc[19] - 
 ((4*kk[b[1], p[2]]*kk[l[1], p[3]]*kk[l[2], p[1]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], l[1] + l[3]]) - (4*kk[b[1], p[2]]*kk[l[2], p[3]]*
     kk[l[3], p[1]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], l[1] + l[3]]) - (4*kk[b[1], p[1]]*kk[l[1], p[3]]*
     kk[l[1] + l[3], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], l[1] + l[3]]) + (4*kk[b[1], p[3]]*kk[l[3], p[1]]*
     kk[l[1] + l[3], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], l[1] + l[3]]) - (kk[b[1], p[3]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[3], l[3]]) - 
   (2*kk[b[1], l[2]]*kk[l[1], p[3]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], l[1] + l[3]]) + (2*kk[b[1], l[1] + l[3]]*kk[l[1], p[3]]*
     kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], l[1] + l[3]]) + (2*kk[b[1], p[2]]*kk[l[1], p[3]]*
     kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) - 
   (2*kk[b[1], p[2]]*kk[l[2], p[3]]*kk[p[1], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*
     kk[l[1] + l[3], l[1] + l[3]]) - (2*kk[b[1], p[2]]*kk[l[1], l[2]]*
     kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], l[1] + l[3]]) + 
   (kk[b[1], l[2]]*kk[l[1], p[2]]*kk[p[1], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], l[1] + l[3]]) - (kk[b[1], l[1] + l[3]]*kk[l[1], p[2]]*
     kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], l[1] + l[3]]) + (2*kk[b[1], p[2]]*kk[l[2], l[3]]*
     kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], l[1] + l[3]]) + (2*kk[b[1], p[2]]*kk[l[2], p[1]]*
     kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]*
     kk[l[1] + l[3], l[1] + l[3]]) - 
   (kk[b[1], l[2]]*kk[l[3], p[2]]*kk[p[1], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], l[1] + l[3]]) + (kk[b[1], l[1] + l[3]]*kk[l[3], p[2]]*
     kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], l[1] + l[3]]) - 
   (kk[b[1], p[2]]*kk[l[1], p[2]]*kk[p[1], p[3]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
     kk[l[1] + l[3], p[2]]) + (kk[b[1], p[2]]*kk[l[3], p[2]]*kk[p[1], p[3]])/
    (kk[l[1], l[1]]*kk[l[3], l[3]]*kk[l[1] + l[3], l[1] + l[3]]*
     kk[l[1] + l[3], p[2]]) + (2*kk[b[1], p[3]]*kk[l[1] + l[3], p[2]]*
     kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*
     kk[l[1] + l[3], l[1] + l[3]]) + (2*kk[b[1], l[1]]*kk[l[1] + l[3], p[2]]*
     kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], l[1] + l[3]]) - (2*kk[b[1], l[3]]*kk[l[1] + l[3], p[2]]*
     kk[p[1], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], l[1] + l[3]]) - (2*kk[b[1], p[1]]*kk[l[1] + l[3], p[2]]*
     kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]*
     kk[l[1] + l[3], l[1] + l[3]]) - 
   (kk[b[1], l[2]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
    (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]*
     kk[l[1] + l[3], l[1] + l[3]]) + (kk[b[1], l[1] + l[3]]*kk[p[1], p[2]]*
     kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]*
     kk[l[1] + l[3], l[1] + l[3]]) + 
   (kk[b[1], p[2]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
    (kk[l[3], l[3]]*kk[l[3], p[1]]*kk[l[1] + l[3], l[1] + l[3]]*
     kk[l[1] + l[3], p[2]]) - (kk[b[1], p[1]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
    (kk[l[2], l[2]]*kk[l[3], l[3]]*kk[l[3], p[1]]*kk[l[2] + l[3], p[1]]) + 
   (kk[b[1], p[1]]*kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
     kk[l[3], l[3]]) + (2*kk[b[1], l[2]]*kk[l[3], p[1]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], l[1] + l[3]]) - (2*kk[b[1], l[1] + l[3]]*kk[l[3], p[1]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], l[1] + l[3]]) - (2*kk[b[1], p[2]]*kk[l[3], p[1]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[3], l[3]]*
     kk[l[1] + l[3], l[1] + l[3]]*kk[l[1] + l[3], p[2]]) + 
   (kk[b[1], p[3]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*kk[l[1] + l[2], p[3]]) + 
   (kk[b[1], l[2]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*
     kk[l[1] + l[3], l[1] + l[3]]) - (kk[b[1], l[1] + l[3]]*kk[p[1], p[3]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[2], l[2]]*
     kk[l[1] + l[3], l[1] + l[3]]) - 
   (kk[b[1], p[2]]*kk[p[1], p[3]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[3]]*kk[l[1] + l[3], l[1] + l[3]]*
     kk[l[1] + l[3], p[2]]))*nc[20] - 
 ((4*kk[b[1], p[1]]*kk[l[1], p[2]]*kk[l[1] + l[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[3], l[3]]) - (4*kk[b[1], p[2]]*kk[l[2], p[1]]*
     kk[l[1] + l[2], p[3]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[3], l[3]]) - 
   (4*kk[b[1], p[3]]*kk[l[1], p[2]]*kk[l[3], p[1]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[3], l[3]]) + (4*kk[b[1], p[3]]*kk[l[2], p[1]]*kk[l[3], p[2]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[3], l[3]]) + (kk[b[1], p[3]]*kk[l[1], p[3]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]) - (kk[b[1], p[3]]*kk[l[2], p[3]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]) + (2*kk[b[1], p[3]]*kk[l[1], l[3]]*
     kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[3], l[3]]) + 
   (kk[b[1], l[1] + l[2]]*kk[l[1], p[3]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[3], l[3]]) - (kk[b[1], l[3]]*kk[l[1], p[3]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[3], l[3]]) - (2*kk[b[1], p[3]]*kk[l[2], l[3]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[3], l[3]]) - (kk[b[1], l[1] + l[2]]*kk[l[2], p[3]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[3], l[3]]) + (kk[b[1], l[3]]*kk[l[2], p[3]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[3], l[3]]) - (2*kk[b[1], p[2]]*kk[l[1] + l[2], p[3]]*
     kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[1], p[2]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[3], l[3]]) - 
   (2*kk[b[1], l[1]]*kk[l[1] + l[2], p[3]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[3], l[3]]) + (2*kk[b[1], l[2]]*kk[l[1] + l[2], p[3]]*
     kk[p[1], p[2]])/(kk[l[1], l[1]]*kk[l[2], l[2]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[3], l[3]]) + 
   (2*kk[b[1], p[1]]*kk[l[1] + l[2], p[3]]*kk[p[1], p[2]])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[3], l[3]]) - (2*kk[b[1], p[3]]*kk[l[3], p[1]]*kk[p[1], p[2]])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[3], l[3]]) + (2*kk[b[1], p[3]]*kk[l[3], p[2]]*kk[p[1], p[2]])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[3], l[3]]) - (2*kk[b[1], p[3]]*kk[l[1], p[2]]*kk[p[1], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]) + (kk[b[1], p[2]]*kk[p[1], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[3], l[3]]) - 
   (2*kk[b[1], l[1] + l[2]]*kk[l[1], p[2]]*kk[p[1], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[3], l[3]]) + (2*kk[b[1], l[3]]*kk[l[1], p[2]]*kk[p[1], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[3], l[3]]) - (kk[b[1], p[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]) - (kk[b[1], l[1] + l[2]]*kk[p[1], p[2]]*
     kk[p[1], p[3]])/(kk[l[2], l[2]]*kk[l[2], p[1]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[3], l[3]]) + 
   (kk[b[1], l[3]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[3], l[3]]) + (kk[b[1], p[1]]*kk[p[1], p[2]]*kk[p[1], p[3]])/
    (kk[l[2], l[2]]*kk[l[2], p[1]]*kk[l[3], l[3]]*kk[l[2] + l[3], p[1]]) + 
   (2*kk[b[1], p[3]]*kk[l[2], p[1]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]) - (kk[b[1], p[1]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[3], l[3]]) + 
   (2*kk[b[1], l[1] + l[2]]*kk[l[2], p[1]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[3], l[3]]) - (2*kk[b[1], l[3]]*kk[l[2], p[1]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[2], l[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[3], l[3]]) + (kk[b[1], p[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[1] + l[2], p[3]]) + (kk[b[1], l[1] + l[2]]*kk[p[1], p[2]]*
     kk[p[2], p[3]])/(kk[l[1], l[1]]*kk[l[1], p[2]]*
     kk[l[1] + l[2], l[1] + l[2]]*kk[l[3], l[3]]) - 
   (kk[b[1], l[3]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[1] + l[2], l[1] + l[2]]*
     kk[l[3], l[3]]) - (kk[b[1], p[2]]*kk[p[1], p[2]]*kk[p[2], p[3]])/
    (kk[l[1], l[1]]*kk[l[1], p[2]]*kk[l[3], l[3]]*kk[l[1] + l[3], p[2]]))*
  nc[21]

